Constraining hot and cold nuclear matter properties from heavy-ion collisions and deep-inelastic scattering

We perform a global analysis of deep-inelastic $e+p$ scattering data from HERA and transverse energy distributions in $p+p$ and $p+\mathrm{Pb}$ collisions, alongside charged hadron multiplicities in $\mathrm{Pb}+\mathrm{Pb}$ collisions at $\sqrt{s_{\mathrm{NN}}} = 5.02\;\mathrm{TeV}$ from ALICE. Using a saturation-based initial state model grounded in high-energy QCD, we determine the early-time non-equilibrium shear viscosity to entropy density ratio $\eta/s$ of the quark-gluon plasma. Our results provide new insights into the early-time transport properties of nuclear matter under extreme conditions.

==> anc/Fig1/README.md <==
# Posterior distribution for the DIS fit

The chain.pkl file contains the posterior distribution for the DIS fit with the two parameters $Q_{s,0}$ and $\lambda$.
The chain file can be opened in python using the following function:

```
def read_pkl_file_chain_pocoMC(PATH_pklfile_chains):
    """
    data is a dictionary containing:
    - 'chain'
    - 'weights'
    - 'logl'
    - 'logp'
    - 'logz'
    - 'logz_err'
    """
    with open(PATH_pklfile_chains, 'rb') as pf:
        data = pickle.load(pf)

    return data
```




==> anc/Fig2/PlotEXP.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plot the experimental data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pickle\n",
    "from os import path\n",
    "import os\n",
    "\n",
    "# set the fonts to latex    \n",
    "plt.rc('text', usetex=True)\n",
    "# set the fontsizes to 14\n",
    "plt.rc('font', size=18)\n",
    "\n",
    "# load the pickle file\n",
    "with open('exp_data_DIS.pkl', 'rb') as f:\n",
    "    data = pickle.load(f)\n",
    "    data = data['000']['obs']\n",
    "\n",
    "mean_exp = data[0]\n",
    "sigma_exp = data[1]\n",
    "\n",
    "with open('exp_data_DIS_plot_allQ.pkl', 'rb') as f:\n",
    "    data1 = pickle.load(f)\n",
    "    data1 = data1['000']['obs']\n",
    "\n",
    "mean_exp1 = data1[0]\n",
    "sigma_exp1 = data1[1]\n",
    "\n",
    "# load the corresponding Qsqr, x, and y values from one of the model outputs (txt file)\n",
    "model_output = np.loadtxt('./parameter_0', comments='#', delimiter=' ')\n",
    "Qsqr = model_output[:, 0]\n",
    "x = model_output[:, 1]\n",
    "y = model_output[:, 2]\n",
    "\n",
    "model_output1 = np.loadtxt('./full_model_run_MAP_Q_lambda_allQ_allx_dummy_for_plot_x_y_vals', comments='#', delimiter=' ')\n",
    "Qsqr1 = model_output1[:, 0]\n",
    "x1 = model_output1[:, 1]\n",
    "y1 = model_output1[:, 2]\n",
    "\n",
    "model_output2 = np.loadtxt('./full_model_run_MAP_Q_lambda_allQ', comments='#', delimiter=' ')\n",
    "Qsqr2 = model_output2[:, 0]\n",
    "x2 = model_output2[:, 1]\n",
    "y2 = model_output2[:, 2]\n",
    "\n",
    "# find the different values of Qsqr in the dataset\n",
    "Qsqr_values = np.unique(Qsqr)\n",
    "Qsqr_values1 = np.unique(Qsqr1)\n",
    "Qsqr_values2 = np.unique(Qsqr2)\n",
    "\n",
    "def extract_data_Qsqr(Qsqr_value):\n",
    "    indices = np.where(Qsqr == Qsqr_value)\n",
    "    x_values = x[indices]\n",
    "    y_values = y[indices]\n",
    "    mean_exp_values = mean_exp[indices]\n",
    "    sigma_exp_values = sigma_exp[indices]\n",
    "    return x_values, y_values, mean_exp_values, sigma_exp_values\n",
    "\n",
    "def extract_data_Qsqr1(Qsqr_value):\n",
    "    indices = np.where(Qsqr1 == Qsqr_value)\n",
    "    x_values = x1[indices]\n",
    "    y_values = y1[indices]\n",
    "    mean_exp_values = mean_exp1[indices]\n",
    "    sigma_exp_values = sigma_exp1[indices]\n",
    "    return x_values, y_values, mean_exp_values, sigma_exp_values\n",
    "\n",
    "def extract_data_Qsqr2(Qsqr_value):\n",
    "    indices = np.where(Qsqr2 == Qsqr_value)\n",
    "    x_values = x2[indices]\n",
    "    y_values = y2[indices]\n",
    "    return x_values, y_values\n",
    "\n",
    "for i, Qsqr_value in enumerate(Qsqr_values1):\n",
    "    x_values, y_values, mean_exp_values, sigma_exp_values = extract_data_Qsqr1(Qsqr_value)\n",
    "    plt.errorbar(x_values, mean_exp_values*(2**i), yerr=sigma_exp_values, fmt='+', label=f'$Q^2$={Qsqr_value} ($2^{{{i}}}$)', color='gray')\n",
    "\n",
    "for i, Qsqr_value in enumerate(Qsqr_values):\n",
    "    x_values, y_values, mean_exp_values, sigma_exp_values = extract_data_Qsqr(Qsqr_value)\n",
    "    plt.errorbar(x_values, mean_exp_values*(2**(i+3)), yerr=sigma_exp_values, fmt='+', label=f'$Q^2$={Qsqr_value} ($2^{{{i}}}$)')\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.xlabel('x')\n",
    "plt.ylabel(r'$\\sigma_r(x,y,Q^2)$')\n",
    "plt.show()\n",
    "plt.clf()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_pkl_file_chain(PATH_pklfile_chains):\n",
    "    with open(PATH_pklfile_chains, 'rb') as pf:\n",
    "        data = pickle.load(pf)\n",
    "    return data['chain']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "posterior_dir = \"./posterior_runs\"\n",
    "# Collect files named parameter_0, parameter_1, ...\n",
    "param_files = sorted([\n",
    "    f for f in os.listdir(posterior_dir)\n",
    "    if f.startswith(\"parameter_\")\n",
    "])\n",
    "full_model_list = []\n",
    "for fname in param_files:\n",
    "    full_path = os.path.join(posterior_dir, fname)\n",
    "    arr = np.loadtxt(full_path, comments='#', delimiter=' ')\n",
    "    # Columns: Q^2, x, y, sigmaR, sigmaRerr (same as MAP file)\n",
    "    sigmaR = arr[:, 3]\n",
    "    full_model_list.append(sigmaR)\n",
    "postPred_PCSK = np.vstack(full_model_list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "chi2 = 0.0\n",
    "dof = 0\n",
    "colors = plt.cm.rainbow(np.linspace(0, 1, 11))\n",
    "nsamples_PCSK = 10\n",
    "\n",
    "# Create figure with two columns:\n",
    "# left: main data/model plot, right: small ratio plots for each Q^2\n",
    "fig = plt.figure(figsize=(13, 10))\n",
    "gs = fig.add_gridspec(1, 2, width_ratios=[2, 1], wspace=0.2)\n",
    "\n",
    "ax = fig.add_subplot(gs[0, 0])\n",
    "\n",
    "# --- Left panel: data + MAP + posterior samples ---\n",
    "for i, Qsqr_value1 in enumerate(Qsqr_values1):\n",
    "    x_values, y_values, mean_exp_values, sigma_exp_values = extract_data_Qsqr1(Qsqr_value1)\n",
    "    ax.errorbar(x_values, mean_exp_values*(2**i), \n",
    "                 yerr=sigma_exp_values, fmt='+', color='gray')\n",
    "    # Put an annotation Q^2=Qsqr_value1 next to the point with the largest x value\n",
    "    if Qsqr_value1 < 22:\n",
    "        max_x = np.max(x_values)\n",
    "        ax.annotate(fr'$Q^2$={Qsqr_value1} GeV$^2$, $i=${i}', (max_x, mean_exp_values[np.argmax(x_values)]*(2**i)),\n",
    "                    textcoords=\"offset points\", xytext=(65, -4), ha='center', fontsize=13)\n",
    "    if Qsqr_value1 > 18:\n",
    "        min_x = np.min(x_values)\n",
    "        ax.annotate(f'$Q^2$={Qsqr_value1} GeV$^2$, $i=${i}', (min_x, mean_exp_values[np.argmin(x_values)]*(2**i)),\n",
    "                    textcoords=\"offset points\", xytext=(-65, -4), ha='center', fontsize=13)\n",
    "\n",
    "for i, Qsqr_value in enumerate(Qsqr_values2):\n",
    "    if Qsqr_value > 1.5 and Qsqr_value < 27:\n",
    "        continue\n",
    "    model_output1 = np.loadtxt('./full_model_run_MAP_Q_lambda_allQ', comments='#', delimiter=' ')\n",
    "    Qsqr_model1 = model_output1[:, 0]\n",
    "    x_model1 = model_output1[:, 1]\n",
    "    y_model1 = model_output1[:, 2]\n",
    "    sigmaR_model1 = model_output1[:, 3]\n",
    "    sigmaRerr_model1 = model_output1[:, 4]\n",
    "\n",
    "    indices = np.where(Qsqr2 == Qsqr_value)\n",
    "    x_values_model1 = x2[indices]\n",
    "    y_values_model1 = y2[indices]\n",
    "    mean_values_model1 = sigmaR_model1[indices]\n",
    "    sigma_values_model1 = sigmaRerr_model1[indices]\n",
    "    ax.plot(x_values_model1, mean_values_model1*(2**i), color='gray', ls=':', zorder=1000)\n",
    "    ax.fill_between(x_values_model1,\n",
    "                    (mean_values_model1 - sigma_values_model1)*(2**i),\n",
    "                    (mean_values_model1 + sigma_values_model1)*(2**i),\n",
    "                    color='gray', alpha=0.2, zorder=999,\n",
    "                    edgecolor='none', linewidth=0)\n",
    "\n",
    "for i, Qsqr_value in enumerate(Qsqr_values):\n",
    "    x_values, y_values, mean_exp_values, sigma_exp_values = extract_data_Qsqr(Qsqr_value)\n",
    "    ax.errorbar(x_values, mean_exp_values*(2**(i+3)), \n",
    "                 yerr=sigma_exp_values, fmt='+', \n",
    "                 label=f'$Q^2$={Qsqr_value} ($2^{{{i}}}$)', \n",
    "                 zorder=1001,\n",
    "                 color=colors[i])\n",
    "\n",
    "    model_output = np.loadtxt('./full_model_run_MAP_Q_lambda', comments='#', delimiter=' ')\n",
    "    Qsqr_model = model_output[:, 0]\n",
    "    x_model = model_output[:, 1]\n",
    "    y_model = model_output[:, 2]\n",
    "    sigmaR_model = model_output[:, 3]\n",
    "    sigmaRerr_model = model_output[:, 4]  # 0.0659*sigmaR_model\n",
    "\n",
    "    indices = np.where(Qsqr_model == Qsqr_value)\n",
    "    x_values_model = x[indices]\n",
    "    y_values_model = y[indices]\n",
    "    mean_values_model = sigmaR_model[indices]\n",
    "    sigma_values_model = sigmaRerr_model[indices]\n",
    "    #sigma_values_model = 0.0659*sigmaR_model[indices]\n",
    "    ax.plot(x_values_model, mean_values_model*(2**(i+3)), color='k', ls=':', zorder=1000)\n",
    "    ax.fill_between(x_values_model,\n",
    "                    (mean_values_model - sigma_values_model)*(2**(i+3)),\n",
    "                    (mean_values_model + sigma_values_model)*(2**(i+3)),\n",
    "                    color='k', alpha=0.15, zorder=999,\n",
    "                    edgecolor='none', linewidth=0)\n",
    "\n",
    "    # calculate chi2 for MAP prediction\n",
    "    for j in range(len(x_values)):\n",
    "        chi2 += (mean_exp_values[j] - mean_values_model[j])**2 / (sigma_exp_values[j]**2 + sigma_values_model[j]**2)\n",
    "        dof += 1\n",
    "\n",
    "chi2 = chi2 / (dof - 2)\n",
    "print(f'chi2: {chi2}')\n",
    "no_fit_color = 'gray'\n",
    "\n",
    "# plot the first 8 points from all samples on the left panel, using the Q^2 color scheme\n",
    "slice_indices = [\n",
    "    (0, 9),\n",
    "    (9, 21),\n",
    "    (21, 31),\n",
    "    (31, 40),\n",
    "    (40, 51),\n",
    "    (51, 60),\n",
    "    (60, 67),\n",
    "    (67, 76),\n",
    "    (76, 85),\n",
    "    (85, 93),\n",
    "    (93, 101),\n",
    "]\n",
    "\n",
    "for sample in range(nsamples_PCSK):\n",
    "    for i, Qsqr_value in enumerate(Qsqr_values):\n",
    "        start, stop = slice_indices[i]\n",
    "        x_values, y_values, mean_exp_values, sigma_exp_values = extract_data_Qsqr(Qsqr_value)\n",
    "        model_vals = postPred_PCSK[sample, start:stop]\n",
    "        ax.plot(x_values, model_vals*(2**(i+3)), color=colors[i], alpha=0.1)\n",
    "\n",
    "ax.set_title(f'$\\chi^2/$d.o.f.$={chi2:.2f}$')\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "ax.set_xlabel(r'$x$')\n",
    "ax.set_ylabel(r'$\\sigma_r(x,y,Q^2)\\cdot 2^i$')\n",
    "\n",
    "# --- Right column: small ratio plots for each Q^2 ---\n",
    "n_q2 = len(Qsqr_values)\n",
    "gs_ratio = gs[0, 1].subgridspec(n_q2, 1, hspace=0.2)\n",
    "ratio_axes = []\n",
    "for i in range(n_q2):\n",
    "    if i == 0:\n",
    "        ax_r = fig.add_subplot(gs_ratio[i, 0])\n",
    "    else:\n",
    "        ax_r = fig.add_subplot(gs_ratio[i, 0], sharex=ratio_axes[0])\n",
    "    ratio_axes.append(ax_r)\n",
    "\n",
    "# Order Q^2 from largest (top) to smallest (bottom)\n",
    "order = np.argsort(Qsqr_values)[::-1]\n",
    "\n",
    "for pos, q_idx in enumerate(order):\n",
    "    ax_r = ratio_axes[pos]\n",
    "    Qsqr_value = Qsqr_values[q_idx]\n",
    "    x_values, y_values, mean_exp_values, sigma_exp_values = extract_data_Qsqr(Qsqr_value)\n",
    "\n",
    "    # experimental uncertainty as relative error bars around 1\n",
    "    rel_err = sigma_exp_values / mean_exp_values\n",
    "    ax_r.errorbar(x_values, np.ones_like(x_values), yerr=rel_err, fmt='none', \n",
    "                  ecolor='black', alpha=0.6)\n",
    "\n",
    "    # MAP model / data ratio (black dotted)\n",
    "    model_output = np.loadtxt('./full_model_run_MAP_Q_lambda', comments='#', delimiter=' ')\n",
    "    Qsqr_model = model_output[:, 0]\n",
    "    x_model = model_output[:, 1]\n",
    "    y_model = model_output[:, 2]\n",
    "    sigmaR_model = model_output[:, 3]\n",
    "    sigmaRerr_model = model_output[:, 4]\n",
    "\n",
    "    indices = np.where(Qsqr_model == Qsqr_value)\n",
    "    x_values_model = x[indices]\n",
    "    mean_values_model = sigmaR_model[indices]\n",
    "    sigma_values_model = sigmaRerr_model[indices]\n",
    "    ratio_map = mean_values_model / mean_exp_values\n",
    "    ax_r.plot(x_values_model, ratio_map, color='k', ls=':', zorder=1000)\n",
    "\n",
    "    # MAP ratio uncertainty band\n",
    "    ratio_low = (mean_values_model - sigma_values_model) / mean_exp_values\n",
    "    ratio_high = (mean_values_model + sigma_values_model) / mean_exp_values\n",
    "    ax_r.fill_between(x_values_model, ratio_low, ratio_high, color='k', \n",
    "                      alpha=0.15, zorder=999, edgecolor='none', linewidth=0)\n",
    "\n",
    "    # posterior sample / data ratios in the Q^2-specific color\n",
    "    for sample in range(nsamples_PCSK):\n",
    "        start, stop = slice_indices[q_idx]\n",
    "        model_vals = postPred_PCSK[sample, start:stop]\n",
    "        ratio_sample = model_vals / mean_exp_values\n",
    "        ax_r.plot(x_values, ratio_sample, color=colors[q_idx], alpha=0.1)\n",
    "\n",
    "    ax_r.axhline(1.0, color='k', ls='--', linewidth=1)\n",
    "    ax_r.set_xscale('log')\n",
    "    ax_r.tick_params(axis='y', labelsize=14)\n",
    "    if pos < n_q2 - 1:\n",
    "        ax_r.tick_params(labelbottom=False)\n",
    "    else:\n",
    "        ax_r.set_xlabel(r'$x$')\n",
    "    # Only label y-axis once, on a middle panel\n",
    "    if pos == n_q2 // 2:\n",
    "        ax_r.set_ylabel(r'model / data')\n",
    "    # Small annotation with Q^2 value\n",
    "    ax_r.text(0.25, 0.75, f'$Q^2$={Qsqr_value} GeV$^2$', transform=ax_r.transAxes, fontsize=10)\n",
    "\n",
    "fig.tight_layout()\n",
    "fig.savefig('posterior_samples_Q_lambda.pdf', bbox_inches='tight', pad_inches=0.02)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "myenv2",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/Fig2/README.md <==
# DIS reduced cross section plot

The files in this directory are sufficient to reproduce Fig.2 in the paper.
The `PlotEXP.ipynb` notebook contains the code to read the data files and generate the plot.

==> anc/Fig2/full_model_run_MAP_Q_lambda <==
# QSqr x y sigmaR sigmaRerr
2 5e-05 0.443 0.896671 0.0590906
2 5e-05 0.395 0.901397 0.059402
2 8e-05 0.247 0.854201 0.0562918
2 0.00013 0.152 0.796927 0.0525175
2 0.0002 0.099 0.746275 0.0491796
2 0.00032 0.062 0.693313 0.0456893
2 0.0005 0.04 0.645636 0.0425474
2 0.001 0.02 0.576705 0.0380048
2 0.0032 0.006 0.473648 0.0312134
2.7 5e-05 0.599 0.969615 0.0638977
2.7 5e-05 0.534 0.985451 0.0649412
2.7 8e-05 0.374 0.942086 0.0620835
2.7 8e-05 0.333 0.94124 0.0620277
2.7 0.00013 0.205 0.885887 0.05838
2.7 0.0002 0.133 0.829306 0.0546513
2.7 0.00032 0.083 0.76924 0.0506929
2.7 0.0005 0.053 0.714311 0.0470731
2.7 0.0008 0.033 0.661159 0.0435704
2.7 0.0013 0.021 0.608588 0.0401059
2.7 0.002 0.013 0.565366 0.0372576
2.7 0.005 0.005 0.481682 0.0317428
3.5 8e-05 0.485 1.0112 0.0666382
3.5 8e-05 0.432 1.02061 0.0672581
3.5 0.00013 0.266 0.961483 0.0633618
3.5 0.0002 0.173 0.901201 0.0593892
3.5 0.00032 0.108 0.834571 0.0549983
3.5 0.0005 0.069 0.774976 0.0510709
3.5 0.0008 0.043 0.715791 0.0471706
3.5 0.0013 0.027 0.658494 0.0433948
3.5 0.002 0.017 0.610856 0.0402554
3.5 0.008 0.004 0.47572 0.03135
4.5 0.00013 0.384 1.02643 0.0676415
4.5 0.00013 0.342 1.03167 0.0679871
4.5 0.0002 0.222 0.969652 0.0639001
4.5 0.00032 0.139 0.899102 0.0592508
4.5 0.0005 0.089 0.834144 0.0549701
4.5 0.0008 0.056 0.769418 0.0507047
4.5 0.0013 0.034 0.705413 0.0464867
4.5 0.002 0.022 0.647647 0.0426799
4.5 0.0032 0.014 0.601551 0.0396422
6.5 0.00013 0.554 1.10753 0.0729864
6.5 0.00013 0.494 1.12138 0.073899
6.5 0.0002 0.36 1.06217 0.0699971
6.5 0.0002 0.321 1.06656 0.0702865
6.5 0.00032 0.201 0.992339 0.0653951
6.5 0.0005 0.128 0.920233 0.0606434
6.5 0.0008 0.08 0.847626 0.0558586
6.5 0.0013 0.049 0.777472 0.0512354
6.5 0.002 0.032 0.719175 0.0473936
6.5 0.0032 0.02 0.659839 0.0434834
6.5 0.005 0.013 0.607265 0.0400188
8.5 0.0002 0.471 1.12117 0.0738853
8.5 0.0002 0.42 1.13015 0.0744771
8.5 0.00032 0.262 1.05747 0.0696876
8.5 0.0005 0.168 0.982315 0.0647346
8.5 0.0008 0.105 0.904362 0.0595974
8.5 0.0013 0.065 0.828542 0.0546009
8.5 0.002 0.042 0.763619 0.0503225
8.5 0.0032 0.026 0.700939 0.0461919
8.5 0.005 0.017 0.644431 0.042468
10 0.0002 0.554 1.14883 0.0757076
10 0.00032 0.309 1.09555 0.0721965
10 0.0005 0.198 1.01891 0.067146
10 0.0008 0.124 0.937221 0.0617629
10 0.0013 0.076 0.858225 0.056557
10 0.002 0.049 0.792711 0.0522397
10 0.005 0.02 0.667306 0.0439754
12 0.0002 0.593 1.16661 0.0768797
12 0.00032 0.416 1.12854 0.0743705
12 0.00032 0.371 1.13448 0.0747621
12 0.0005 0.237 1.05815 0.0697323
12 0.0008 0.148 0.974818 0.0642405
12 0.0013 0.091 0.892584 0.0588213
12 0.002 0.059 0.824124 0.0543098
12 0.0032 0.037 0.754376 0.0497134
12 0.005 0.024 0.692771 0.0456536
15 0.00032 0.52 1.16512 0.0767816
15 0.00032 0.463 1.17645 0.0775281
15 0.0005 0.296 1.10556 0.0728563
15 0.0008 0.185 1.02031 0.0672384
15 0.0013 0.114 0.934137 0.0615596
15 0.002 0.074 0.861952 0.0568026
15 0.0032 0.046 0.788536 0.0519645
15 0.005 0.03 0.723085 0.0476513
15 0.008 0.019 0.659431 0.0434565
18 0.0005 0.399 1.13566 0.0748401
18 0.0005 0.356 1.14104 0.0751946
18 0.0008 0.222 1.05645 0.0696198
18 0.0013 0.137 0.967547 0.0637613
18 0.002 0.089 0.89212 0.0587907
18 0.0032 0.056 0.81538 0.0537336
18 0.005 0.036 0.747974 0.0492915
18 0.008 0.022 0.682127 0.0449522
22 0.0005 0.488 1.16664 0.0768813
22 0.0008 0.272 1.09393 0.0720902
22 0.0013 0.167 1.00278 0.0660832
22 0.002 0.109 0.925384 0.0609828
22 0.0032 0.068 0.846015 0.0557524
22 0.005 0.043 0.7765 0.0511713
22 0.008 0.027 0.70761 0.0466315


==> anc/Fig2/full_model_run_MAP_Q_lambda_allQ <==
# QSqr x y sigmaR sigmaRerr
0.85 2e-05 0.471 0.696417 0.0458939
0.85 2e-05 0.42 0.702378 0.0462867
0.85 4e-05 0.211 0.653686 0.0430779
0.85 5e-05 0.168 0.635484 0.0418784
0.85 0.0001 0.084 0.579278 0.0381744
0.85 0.000251 0.033 0.508358 0.0335008
0.85 0.0008 0.01 0.427873 0.0281968
0.85 0.0032 0.003 0.345205 0.022749
1.2 2e-05 0.593 0.801182 0.0527979
1.2 3.2e-05 0.416 0.777422 0.0512321
1.2 3.2e-05 0.371 0.782375 0.0515585
1.2 6.3e-05 0.188 0.721731 0.0475621
1.2 8e-05 0.148 0.698504 0.0460314
1.2 0.00013 0.091 0.651816 0.0429547
1.2 0.000158 0.075 0.633527 0.0417494
1.2 0.000398 0.03 0.551815 0.0363646
1.2 0.0013 0.009 0.459144 0.0302576
1.2 0.005 0.002 0.368559 0.024288
1.5 3.2e-05 0.52 0.841141 0.0554312
1.5 3.2e-05 0.463 0.850791 0.0560671
1.5 5e-05 0.296 0.815847 0.0537643
1.5 8e-05 0.185 0.767349 0.0505683
1.5 0.00013 0.114 0.715513 0.0471523
1.5 0.0002 0.074 0.669125 0.0440953
1.5 0.00032 0.046 0.623325 0.0410771
1.5 0.0005 0.03 0.582296 0.0383733
1.5 0.0008 0.019 0.540551 0.0356223
1.5 0.001 0.015 0.521677 0.0343785
1.5 0.0032 0.005 0.431213 0.0284169
2 5e-05 0.443 0.89952 0.0592783
2 5e-05 0.395 0.906315 0.0597262
2 8e-05 0.247 0.856703 0.0564567
2 0.00013 0.152 0.799551 0.0526904
2 0.0002 0.099 0.74877 0.0493439
2 0.00032 0.062 0.69567 0.0458446
2 0.0005 0.04 0.647821 0.0426914
2 0.001 0.02 0.57874 0.0381389
2 0.0032 0.006 0.475373 0.0313271
2.7 5e-05 0.599 0.972803 0.0641077
2.7 5e-05 0.534 0.988694 0.0651549
2.7 8e-05 0.374 0.945237 0.0622911
2.7 8e-05 0.333 0.944431 0.062238
2.7 0.00013 0.205 0.888909 0.0585791
2.7 0.0002 0.133 0.832141 0.0548381
2.7 0.00032 0.083 0.771939 0.0508708
2.7 0.0005 0.053 0.716826 0.0472388
2.7 0.0008 0.033 0.663529 0.0437266
2.7 0.0013 0.021 0.610814 0.0402526
2.7 0.002 0.013 0.567463 0.0373958
2.7 0.005 0.005 0.483507 0.0318631
3.5 8e-05 0.485 1.01457 0.0668599
3.5 8e-05 0.432 1.02412 0.0674894
3.5 0.00013 0.266 0.964842 0.0635831
3.5 0.0002 0.173 0.904431 0.059602
3.5 0.00032 0.108 0.83756 0.0551952
3.5 0.0005 0.069 0.777799 0.051257
3.5 0.0008 0.043 0.718434 0.0473448
3.5 0.0013 0.027 0.660958 0.0435572
3.5 0.002 0.017 0.613169 0.0404078
3.5 0.008 0.004 0.477545 0.0314702
4.5 0.00013 0.384 1.03011 0.0678839
4.5 0.00013 0.342 1.03537 0.0682309
4.5 0.0002 0.222 0.973173 0.0641321
4.5 0.00032 0.139 0.902411 0.0594689
4.5 0.0005 0.089 0.83725 0.0551748
4.5 0.0008 0.056 0.772335 0.0508969
4.5 0.0013 0.034 0.708106 0.0466642
4.5 0.002 0.022 0.65014 0.0428442
4.5 0.0032 0.014 0.603913 0.0397979
6.5 0.00013 0.554 1.11162 0.0732559
6.5 0.00013 0.494 1.12553 0.0741722
6.5 0.0002 0.36 1.06615 0.0702591
6.5 0.0002 0.321 1.07056 0.0705496
6.5 0.00032 0.201 0.996109 0.0656436
6.5 0.0005 0.128 0.923768 0.0608763
6.5 0.0008 0.08 0.850918 0.0560755
6.5 0.0013 0.049 0.780555 0.0514386
6.5 0.002 0.032 0.722039 0.0475824
6.5 0.0032 0.02 0.662479 0.0436574
6.5 0.005 0.013 0.609721 0.0401806
8.5 0.0002 0.471 1.12546 0.0741677
8.5 0.0002 0.42 1.13448 0.074762
8.5 0.00032 0.262 1.06158 0.0699582
8.5 0.0005 0.168 0.986159 0.0649879
8.5 0.0008 0.105 0.907944 0.0598335
8.5 0.0013 0.065 0.831851 0.054819
8.5 0.002 0.042 0.766699 0.0505255
8.5 0.0032 0.026 0.703795 0.0463801
8.5 0.005 0.017 0.647083 0.0426427
10 0.0002 0.554 1.15326 0.0759998
10 0.00032 0.309 1.09983 0.0724788
10 0.0005 0.198 1.02294 0.0674116
10 0.0008 0.124 0.939653 0.0619231
10 0.0013 0.076 0.861696 0.0567858
10 0.002 0.049 0.795944 0.0524527
10 0.005 0.02 0.670068 0.0441575
12 0.0002 0.593 1.17116 0.0771791
12 0.00032 0.416 1.133 0.0746648
12 0.00032 0.371 1.13897 0.0750583
12 0.0005 0.237 1.06238 0.0700112
12 0.0008 0.148 0.978761 0.0645003
12 0.0013 0.091 0.896227 0.0590614
12 0.002 0.059 0.827516 0.0545333
12 0.0032 0.037 0.757505 0.0499196
12 0.005 0.024 0.695666 0.0458444
15 0.00032 0.52 1.16979 0.0770893
15 0.00032 0.463 1.18117 0.0778392
15 0.0005 0.296 1.11006 0.0731529
15 0.0008 0.185 1.02449 0.0675136
15 0.0013 0.114 0.937992 0.0618137
15 0.002 0.074 0.865543 0.0570393
15 0.0032 0.046 0.791841 0.0521823
15 0.005 0.03 0.72614 0.0478526
15 0.008 0.019 0.662237 0.0436414
18 0.0005 0.399 1.1403 0.0751458
18 0.0005 0.356 1.1457 0.0755019
18 0.0008 0.222 1.06081 0.0699075
18 0.0013 0.137 0.971571 0.0640265
18 0.002 0.089 0.895859 0.0590371
18 0.0032 0.056 0.818827 0.0539607
18 0.005 0.036 0.751157 0.0495013
18 0.008 0.022 0.685048 0.0451446
22 0.0005 0.488 1.17144 0.0771978
22 0.0008 0.272 1.09849 0.0723905
22 0.0013 0.167 1.00699 0.0663604
22 0.002 0.109 0.929291 0.0612403
22 0.0032 0.068 0.849619 0.0559899
22 0.005 0.043 0.779825 0.0513905
22 0.008 0.027 0.710677 0.0468336
27 0.0005 0.599 1.19331 0.0786389
27 0.0005 0.534 1.20856 0.079644
27 0.0008 0.374 1.13093 0.0745283
27 0.0008 0.333 1.13541 0.0748233
27 0.0013 0.205 1.04385 0.0687899
27 0.002 0.133 0.964355 0.063551
27 0.0032 0.083 0.88134 0.0580803
27 0.005 0.053 0.807479 0.0532129
27 0.008 0.033 0.733571 0.0483423
35 0.0008 0.485 1.16803 0.0769729
35 0.0008 0.432 1.17616 0.0775087
35 0.0013 0.266 1.08794 0.0716949
35 0.002 0.173 1.00553 0.0662642
35 0.0032 0.108 0.918739 0.0605449
35 0.005 0.069 0.841495 0.0554545
35 0.008 0.043 0.766335 0.0505015
45 0.0008 0.556 1.20456 0.0793807
45 0.0013 0.384 1.12249 0.0739723
45 0.0013 0.342 1.12379 0.0740578
45 0.002 0.222 1.04436 0.068823
45 0.0032 0.139 0.95532 0.0629556
45 0.005 0.089 0.875449 0.0576921
45 0.008 0.056 0.796681 0.0525013
60 0.0013 0.512 1.15704 0.0762486
60 0.0013 0.456 1.16596 0.0768368
60 0.002 0.296 1.08889 0.0717576
60 0.0032 0.185 0.997632 0.065744
60 0.005 0.119 0.91195 0.0600975
60 0.008 0.074 0.830808 0.0547503
70 0.0013 0.597 1.16811 0.0769781
70 0.002 0.388 1.10409 0.0727593
70 0.0032 0.216 1.01789 0.0670786
70 0.005 0.138 0.932748 0.0614681
70 0.008 0.086 0.849544 0.0559849
90 0.002 0.499 1.13107 0.0745375
90 0.002 0.445 1.13871 0.0750407
90 0.0032 0.278 1.05255 0.069363
90 0.005 0.178 0.96663 0.0637009
90 0.008 0.111 0.880778 0.0580433
120 0.002 0.593 1.1619 0.0765695
120 0.0032 0.416 1.0831 0.0713761
120 0.0032 0.371 1.08751 0.0716668
120 0.005 0.237 1.00059 0.0659388
120 0.008 0.148 0.914824 0.0602869
150 0.0032 0.52 1.10043 0.0725182
150 0.0032 0.463 1.10809 0.073023
150 0.005 0.296 1.03131 0.0679632
150 0.008 0.185 0.941422 0.0620397
200 0.005 0.443 1.05514 0.0695337
200 0.005 0.395 1.05984 0.0698434
200 0.008 0.247 0.974184 0.0641988
250 0.005 0.554 1.07029 0.070532
250 0.005 0.494 1.07834 0.0710629
250 0.008 0.309 0.997352 0.0657255
300 0.005 0.593 1.08823 0.0717145
300 0.008 0.416 1.00851 0.0664609
300 0.008 0.371 1.01215 0.0667004
400 0.008 0.554 1.02837 0.0677698
400 0.008 0.494 1.03569 0.0682517


==> anc/Fig2/full_model_run_MAP_Q_lambda_allQ_allx_dummy_for_plot_x_y_vals <==
# QSqr x y sigmaR sigmaRerr
0.85 2e-05 0.471 0.696702 0.0348351
0.85 2e-05 0.42 0.702666 0.0351333
0.85 4e-05 0.211 0.654647 0.0327324
0.85 5e-05 0.168 0.636642 0.0318321
0.85 0.0001 0.084 0.580987 0.0290494
0.85 0.000251 0.033 0.510658 0.0255329
0.85 0.0008 0.01 0.430734 0.0215367
0.85 0.0032 0.003 0.348437 0.0174219
1.2 2e-05 0.593 0.801539 0.040077
1.2 3.2e-05 0.416 0.778345 0.0389172
1.2 3.2e-05 0.371 0.783304 0.0391652
1.2 6.3e-05 0.188 0.723395 0.0361698
1.2 8e-05 0.148 0.700397 0.0350199
1.2 0.00013 0.091 0.654129 0.0327065
1.2 0.000158 0.075 0.635986 0.0317993
1.2 0.000398 0.03 0.554895 0.0277448
1.2 0.0013 0.009 0.462755 0.0231378
1.2 0.005 0.002 0.372491 0.0186245
1.5 3.2e-05 0.52 0.842177 0.0421089
1.5 3.2e-05 0.463 0.85184 0.042592
1.5 5e-05 0.296 0.817462 0.0408731
1.5 8e-05 0.185 0.769488 0.0384744
1.5 0.00013 0.114 0.718115 0.0359057
1.5 0.0002 0.074 0.674089 0.0337045
1.5 0.00032 0.046 0.626628 0.0313314
1.5 0.0005 0.03 0.586023 0.0293012
1.5 0.0008 0.019 0.544382 0.0272191
1.5 0.001 0.015 0.525579 0.0262789
1.5 0.0032 0.005 0.435486 0.0217743
1.5 0.013 0.001 0.341385 0.0170692
2 5e-05 0.443 0.901369 0.0450685
2 5e-05 0.395 0.908179 0.0454089
2 8e-05 0.247 0.859176 0.0429588
2 0.00013 0.152 0.802571 0.0401285
2 0.0002 0.099 0.752204 0.0376102
2 0.00032 0.062 0.699477 0.0349738
2 0.0005 0.04 0.651929 0.0325964
2 0.001 0.02 0.583212 0.0291606
2 0.0032 0.006 0.480193 0.0240097
2 0.013 0.002 0.37626 0.018813
2.7 5e-05 0.599 0.974879 0.0487439
2.7 5e-05 0.534 0.990806 0.0495403
2.7 8e-05 0.374 0.948064 0.0474032
2.7 8e-05 0.333 0.947268 0.0473634
2.7 0.00013 0.205 0.892373 0.0446187
2.7 0.0002 0.133 0.836078 0.0418039
2.7 0.00032 0.083 0.776259 0.0388129
2.7 0.0005 0.053 0.721379 0.0360689
2.7 0.0008 0.033 0.668494 0.0334247
2.7 0.0013 0.021 0.615999 0.0307999
2.7 0.002 0.013 0.572813 0.0286407
2.7 0.005 0.005 0.489012 0.0244506
2.7 0.02 0.001 0.377823 0.0188911
3.5 8e-05 0.485 1.01765 0.0508825
3.5 8e-05 0.432 1.02722 0.0513608
3.5 0.00013 0.266 0.968955 0.0484478
3.5 0.0002 0.173 0.908792 0.0454396
3.5 0.00032 0.108 0.842358 0.0421179
3.5 0.0005 0.069 0.782965 0.0391483
3.5 0.0008 0.043 0.723878 0.0361939
3.5 0.0013 0.027 0.666675 0.0333338
3.5 0.002 0.017 0.619038 0.0309519
3.5 0.008 0.004 0.483581 0.0241791
4.5 0.00013 0.384 1.03432 0.0517161
4.5 0.00013 0.342 1.03961 0.0519806
4.5 0.0002 0.222 0.977988 0.0488994
4.5 0.00032 0.139 0.907716 0.0453858
4.5 0.0005 0.089 0.84294 0.042147
4.5 0.0008 0.056 0.778345 0.0389172
4.5 0.0013 0.034 0.71434 0.035717
4.5 0.002 0.022 0.656441 0.0328221
4.5 0.0032 0.014 0.610424 0.0305212
4.5 0.013 0.003 0.471573 0.0235787
6.5 0.00013 0.554 1.1163 0.0558149
6.5 0.00013 0.494 1.13027 0.0565134
6.5 0.0002 0.36 1.07124 0.0535618
6.5 0.0002 0.321 1.06547 0.0532734
6.5 0.00032 0.201 1.00215 0.0501073
6.5 0.0005 0.128 0.930226 0.0465113
6.5 0.0008 0.08 0.857709 0.0428855
6.5 0.0013 0.049 0.787601 0.03938
6.5 0.002 0.032 0.729251 0.0364625
6.5 0.0032 0.02 0.669768 0.0334884
6.5 0.005 0.013 0.617039 0.030852
6.5 0.013 0.005 0.514177 0.0257089
6.5 0.02 0.003 0.472049 0.0236025
8.5 0.0002 0.471 1.13132 0.056566
8.5 0.0002 0.42 1.14036 0.0570179
8.5 0.00032 0.262 1.06811 0.0534055
8.5 0.0005 0.168 0.993168 0.0496584
8.5 0.0008 0.105 0.915307 0.0457654
8.5 0.0013 0.065 0.83949 0.0419745
8.5 0.002 0.042 0.774341 0.0387171
8.5 0.0032 0.026 0.71165 0.0355825
8.5 0.005 0.017 0.654964 0.0327482
8.5 0.02 0.004 0.500146 0.0250073
10 0.0002 0.554 1.15928 0.0579639
10 0.00032 0.309 1.10668 0.0553339
10 0.0005 0.198 1.03038 0.051519
10 0.0008 0.124 0.949192 0.0474596
10 0.0013 0.076 0.869673 0.0434836
10 0.002 0.049 0.804064 0.0402032
10 0.005 0.02 0.67827 0.0339135
10 0.02 0.005 0.517115 0.0258558
12 0.0002 0.593 1.20016 0.0600078
12 0.00032 0.416 1.14012 0.0570059
12 0.00032 0.371 1.14613 0.0573066
12 0.0005 0.237 1.07009 0.0535046
12 0.0008 0.148 0.986872 0.0493436
12 0.0013 0.091 0.904506 0.0452253
12 0.002 0.059 0.836019 0.0418009
12 0.0032 0.037 0.76609 0.0383045
12 0.005 0.024 0.704225 0.0352113
12 0.02 0.006 0.534586 0.0267293
15 0.00032 0.52 1.17722 0.058861
15 0.00032 0.463 1.18868 0.059434
15 0.0005 0.296 1.1182 0.0559098
15 0.0008 0.185 1.03304 0.051652
15 0.0013 0.114 0.946747 0.0473374
15 0.002 0.074 0.874508 0.0437254
15 0.0032 0.046 0.800886 0.0400443
15 0.005 0.03 0.735176 0.0367588
15 0.008 0.019 0.671218 0.0335609
15 0.02 0.007 0.558335 0.0279168
18 0.0005 0.399 1.1487 0.057435
18 0.0005 0.356 1.15415 0.0577074
18 0.0008 0.222 1.06973 0.0534866
18 0.0013 0.137 0.980782 0.0490391
18 0.002 0.089 0.905156 0.0452578
18 0.0032 0.056 0.828254 0.0414127
18 0.005 0.036 0.760461 0.0380231
18 0.008 0.022 0.694376 0.0347188
18 0.02 0.009 0.577608 0.0288804
22 0.0005 0.488 1.18005 0.0590027
22 0.0008 0.272 1.1078 0.0553901
22 0.0013 0.167 1.01664 0.0508319
22 0.002 0.109 0.938969 0.0469484
22 0.0032 0.068 0.859432 0.0429716
22 0.005 0.043 0.789656 0.0394828
22 0.008 0.027 0.720367 0.0360183
22 0.013 0.017 0.653637 0.0326819
22 0.032 0.007 0.538463 0.0269232
27 0.0005 0.599 1.20218 0.060109
27 0.0005 0.534 1.21758 0.0608792
27 0.0008 0.374 1.14058 0.0570291
27 0.0008 0.333 1.14502 0.0572509
27 0.0013 0.205 1.05395 0.0526975
27 0.002 0.133 0.974596 0.0487298
27 0.0032 0.083 0.891608 0.0445804
27 0.005 0.053 0.817638 0.0408819
27 0.008 0.033 0.743509 0.0371754
27 0.013 0.021 0.675568 0.0337784
27 0.02 0.013 0.617397 0.0308698
27 0.032 0.008 0.557302 0.0278651
35 0.0008 0.485 1.17786 0.058893
35 0.0008 0.432 1.18627 0.0593134
35 0.0013 0.266 1.09849 0.0549243
35 0.002 0.173 1.01629 0.0508143
35 0.0032 0.108 0.92968 0.046484
35 0.005 0.069 0.852289 0.0426144
35 0.008 0.043 0.776855 0.0388428
35 0.013 0.027 0.704313 0.0352157
35 0.02 0.017 0.642889 0.0321445
35 0.032 0.011 0.580364 0.0290182
35 0.08 0.004 0.461326 0.0230663
45 0.0008 0.556 1.21499 0.0607497
45 0.0013 0.384 1.13371 0.0566853
45 0.0013 0.342 1.13455 0.0567275
45 0.002 0.222 1.05549 0.0527744
45 0.0032 0.139 0.966602 0.0483301
45 0.005 0.089 0.886699 0.0443349
45 0.008 0.056 0.807801 0.04039
45 0.013 0.034 0.731446 0.0365723
45 0.02 0.022 0.666309 0.0333154
45 0.032 0.014 0.600933 0.0300466
45 0.05 0.009 0.542235 0.0271118
60 0.0013 0.512 1.1684 0.05842
60 0.0013 0.456 1.17718 0.0588588
60 0.002 0.296 1.10066 0.0550329
60 0.0032 0.185 1.00951 0.0504754
60 0.005 0.119 0.923568 0.0461784
60 0.008 0.074 0.842476 0.0421238
60 0.013 0.046 0.762669 0.0381334
60 0.02 0.03 0.696513 0.0348257
60 0.032 0.019 0.628537 0.0314269
60 0.05 0.012 0.566467 0.0283234
60 0.13 0.005 0.432328 0.0216164
70 0.0013 0.597 1.17961 0.0589807
70 0.002 0.388 1.11583 0.0557915
70 0.0032 0.216 1.0304 0.05152
70 0.005 0.138 0.944891 0.0472445
70 0.008 0.086 0.86107 0.0430535
70 0.013 0.053 0.780222 0.0390111
70 0.02 0.035 0.712854 0.0356427
70 0.032 0.022 0.643296 0.0321648
70 0.05 0.014 0.578997 0.0289499
90 0.002 0.499 1.14334 0.0571669
90 0.002 0.445 1.15075 0.0575376
90 0.0032 0.278 1.06513 0.0532564
90 0.005 0.178 0.979161 0.0489581
90 0.008 0.111 0.893159 0.0446579
90 0.013 0.068 0.809264 0.0404632
90 0.02 0.044 0.736824 0.0368412
90 0.032 0.028 0.66416 0.033208
90 0.05 0.018 0.59872 0.029936
90 0.08 0.011 0.529238 0.0264619
90 0.18 0.005 0.404438 0.0202219
120 0.002 0.593 1.17461 0.0587305
120 0.0032 0.416 1.09538 0.0547692
120 0.0032 0.371 1.09985 0.0549924
120 0.005 0.237 1.0137 0.0506851
120 0.008 0.148 0.927759 0.046388
120 0.013 0.091 0.840164 0.0420082
120 0.02 0.059 0.766981 0.0383491
120 0.032 0.037 0.690957 0.0345478
120 0.05 0.024 0.621285 0.0310643
120 0.08 0.015 0.549169 0.0274585
120 0.18 0.007 0.417949 0.0208974
150 0.0032 0.52 1.11376 0.0556881
150 0.0032 0.463 1.12154 0.0560769
150 0.005 0.296 1.04466 0.0522331
150 0.008 0.185 0.954452 0.0477226
150 0.013 0.114 0.864897 0.0432448
150 0.02 0.074 0.789328 0.0394664
150 0.032 0.046 0.71093 0.0355465
150 0.05 0.03 0.635616 0.0317808
150 0.08 0.019 0.561714 0.0280857
150 0.18 0.008 0.430644 0.0215322
200 0.005 0.443 1.06872 0.053436
200 0.005 0.395 1.07349 0.0536744
200 0.008 0.247 0.988045 0.0494022
200 0.013 0.152 0.893887 0.0446944
200 0.02 0.099 0.817212 0.0408606
200 0.032 0.062 0.735942 0.0367971
200 0.05 0.04 0.661472 0.0330736
200 0.08 0.025 0.584214 0.0292107
200 0.13 0.015 0.50273 0.0251365
200 0.18 0.011 0.445244 0.0222622
200 0.25 0.008 0.382897 0.0191448
200 0.4 0.005 0.281028 0.0140514
250 0.005 0.554 1.0844 0.0542201
250 0.005 0.494 1.09257 0.0546285
250 0.008 0.309 1.01152 0.050576
250 0.013 0.19 0.918915 0.0459458
250 0.02 0.124 0.839009 0.0419505
250 0.032 0.077 0.755461 0.037773
250 0.05 0.049 0.678954 0.0339477
250 0.08 0.031 0.599541 0.029977
250 0.13 0.019 0.514457 0.0257229
250 0.18 0.014 0.455622 0.0227811
250 0.25 0.01 0.392784 0.0196392
250 0.4 0.006 0.2887 0.014435
300 0.005 0.593 1.10256 0.0551278
300 0.008 0.416 1.02284 0.0511421
300 0.008 0.371 1.02653 0.0513267
300 0.013 0.228 0.938005 0.0469002
300 0.02 0.148 0.856968 0.0428484
300 0.032 0.093 0.771725 0.0385862
300 0.05 0.059 0.689862 0.0344931
300 0.08 0.037 0.609191 0.0304595
300 0.13 0.023 0.52642 0.026321
300 0.18 0.016 0.466124 0.0233062
300 0.25 0.012 0.400658 0.0200329
300 0.4 0.007 0.29448 0.014724
400 0.008 0.554 1.04286 0.0521429
400 0.008 0.494 1.05051 0.0525256
400 0.013 0.341 0.962048 0.0481024
400 0.013 0.304 0.964078 0.0482039
400 0.02 0.198 0.883732 0.0441866
400 0.032 0.124 0.796374 0.0398187
400 0.05 0.079 0.715504 0.0357752
400 0.08 0.049 0.631575 0.0315787
400 0.13 0.03 0.543078 0.0271539
400 0.25 0.016 0.413085 0.0206542
400 0.4 0.01 0.302792 0.0151396
500 0.013 0.426 0.977995 0.0488998
500 0.013 0.38 0.98133 0.0490665
500 0.02 0.247 0.904325 0.0452162
500 0.032 0.154 0.815424 0.0407712
500 0.05 0.099 0.732829 0.0366414
500 0.08 0.062 0.646821 0.032341
500 0.13 0.038 0.554718 0.0277359
500 0.18 0.027 0.491001 0.0245501
500 0.25 0.02 0.422937 0.0211468
500 0.4 0.012 0.310479 0.015524
650 0.013 0.554 0.995784 0.0497892
650 0.013 0.494 1.00251 0.0501257
650 0.02 0.36 0.923114 0.0461557
650 0.02 0.321 0.925216 0.0462608
650 0.032 0.201 0.835652 0.0417826
650 0.05 0.128 0.751636 0.0375818
650 0.08 0.08 0.664502 0.0332251
650 0.13 0.049 0.571434 0.0285717
650 0.18 0.036 0.505493 0.0252747
650 0.25 0.026 0.43429 0.0217145
650 0.4 0.016 0.318755 0.0159377
650 0.65 0.01 0.171213 0.00856067


==> anc/Fig2/parameter_0 <==
# QSqr x y sigmaR sigmaRerr
2 5e-05 0.443 0.155714 0.00778568
2 5e-05 0.395 0.156775 0.00783876
2 8e-05 0.247 0.142405 0.00712023
2 0.00013 0.152 0.11132 0.00556602
2 0.0002 0.099 0.10213 0.0051065
2 0.00032 0.062 0.102795 0.00513977
2 0.0005 0.04 0.092217 0.00461085
2 0.001 0.02 0.0777736 0.00388868
2 0.0032 0.006 0.0578715 0.00289358
2.7 5e-05 0.599 0.163329 0.00816645
2.7 5e-05 0.534 0.165683 0.00828416
2.7 8e-05 0.374 0.151881 0.00759403
2.7 8e-05 0.333 0.152548 0.00762741
2.7 0.00013 0.205 0.136372 0.0068186
2.7 0.0002 0.133 0.123274 0.00616368
2.7 0.00032 0.083 0.110068 0.00550342
2.7 0.0005 0.053 0.0987231 0.00493616
2.7 0.0008 0.033 0.088244 0.0044122
2.7 0.0013 0.021 0.0774345 0.00387173
2.7 0.002 0.013 0.0694832 0.00347416
2.7 0.005 0.005 0.0552428 0.00276214
3.5 8e-05 0.485 0.158857 0.00794284
3.5 8e-05 0.432 0.160162 0.00800811
3.5 0.00013 0.266 0.144892 0.00724459
3.5 0.0002 0.173 0.131159 0.00655794
3.5 0.00032 0.108 0.114408 0.0057204
3.5 0.0005 0.069 0.103705 0.00518527
3.5 0.0008 0.043 0.0933414 0.00466707
3.5 0.0013 0.027 0.0826659 0.00413329
3.5 0.002 0.017 0.0741453 0.00370726
3.5 0.008 0.004 0.0519084 0.00259542
4.5 0.00013 0.384 0.151338 0.00756691
4.5 0.00013 0.342 0.152008 0.0076004
4.5 0.0002 0.222 0.138003 0.00690017
4.5 0.00032 0.139 0.123304 0.00616518
4.5 0.0005 0.089 0.110052 0.00550262
4.5 0.0008 0.056 0.0979557 0.00489778
4.5 0.0013 0.034 0.0867066 0.00433533
4.5 0.002 0.022 0.0777494 0.00388747
4.5 0.0032 0.014 0.068948 0.0034474
6.5 0.00013 0.554 0.158978 0.00794891
6.5 0.00013 0.494 0.160625 0.00803126
6.5 0.0002 0.36 0.146936 0.00734678
6.5 0.0002 0.321 0.147462 0.00737308
6.5 0.00032 0.201 0.123962 0.00619812
6.5 0.0005 0.128 0.11863 0.00593149
6.5 0.0008 0.08 0.104992 0.00524958
6.5 0.0013 0.049 0.0933772 0.00466886
6.5 0.002 0.032 0.0836838 0.00418419
6.5 0.0032 0.02 0.0741704 0.00370852
6.5 0.005 0.013 0.0660671 0.00330335
8.5 0.0002 0.471 0.152392 0.00761958
8.5 0.0002 0.42 0.153424 0.0076712
8.5 0.00032 0.262 0.138424 0.0069212
8.5 0.0005 0.168 0.124419 0.00622096
8.5 0.0008 0.105 0.110236 0.00551182
8.5 0.0013 0.065 0.0975848 0.00487924
8.5 0.002 0.042 0.0874424 0.00437212
8.5 0.0032 0.026 0.0774891 0.00387445
8.5 0.005 0.017 0.0689997 0.00344998
10 0.0002 0.554 0.154265 0.00771324
10 0.00032 0.309 0.14145 0.00707252
10 0.0005 0.198 0.127393 0.00636966
10 0.0008 0.124 0.113412 0.00567062
10 0.0013 0.076 0.100264 0.0050132
10 0.002 0.049 0.090035 0.00450175
10 0.005 0.02 0.0710195 0.00355098
12 0.0002 0.593 0.158104 0.00790522
12 0.00032 0.416 0.144875 0.00724373
12 0.00032 0.371 0.145554 0.00727769
12 0.0005 0.237 0.131486 0.00657431
12 0.0008 0.148 0.117109 0.00585546
12 0.0013 0.091 0.10355 0.00517751
12 0.002 0.059 0.0923397 0.00461698
12 0.0032 0.037 0.0821078 0.00410539
12 0.005 0.024 0.0730884 0.00365442
15 0.00032 0.52 0.148055 0.00740273
15 0.00032 0.463 0.149238 0.00746189
15 0.0005 0.296 0.135646 0.00678231
15 0.0008 0.185 0.121024 0.00605121
15 0.0013 0.114 0.107127 0.00535636
15 0.002 0.074 0.0959531 0.00479766
15 0.0032 0.046 0.0849015 0.00424507
15 0.005 0.03 0.0756408 0.00378204
15 0.008 0.019 0.0667315 0.00333658
18 0.0005 0.399 0.137792 0.00688959
18 0.0005 0.356 0.138345 0.00691725
18 0.0008 0.222 0.123995 0.00619977
18 0.0013 0.137 0.109932 0.00549662
18 0.002 0.089 0.0985011 0.00492506
18 0.0032 0.056 0.0872536 0.00436268
18 0.005 0.036 0.0776802 0.00388401
18 0.008 0.022 0.0687304 0.00343652
22 0.0005 0.488 0.140885 0.00704423
22 0.0008 0.272 0.127911 0.00639554
22 0.0013 0.167 0.11347 0.00567349
22 0.002 0.109 0.101688 0.0050844
22 0.0032 0.068 0.0900657 0.00450328
22 0.005 0.043 0.0798525 0.00399262
22 0.008 0.027 0.0707533 0.00353766


==> anc/Fig2/posterior_runs/parameter_0 <==
# QSqr x y sigmaR sigmaRerr
2 5e-05 0.443 0.91145 0.0600646
2 5e-05 0.395 0.918404 0.0605228
2 8e-05 0.247 0.866052 0.0570729
2 0.00013 0.152 0.806276 0.0531336
2 0.0002 0.099 0.75338 0.0496478
2 0.00032 0.062 0.698175 0.0460098
2 0.0005 0.04 0.64855 0.0427395
2 0.001 0.02 0.577099 0.0380308
2 0.0032 0.006 0.471447 0.0310683
2.7 5e-05 0.599 0.986082 0.0649828
2.7 5e-05 0.534 1.00219 0.0660446
2.7 8e-05 0.374 0.950341 0.0626274
2.7 8e-05 0.333 0.955043 0.0629373
2.7 0.00013 0.205 0.896628 0.0590878
2.7 0.0002 0.133 0.837414 0.0551856
2.7 0.00032 0.083 0.77479 0.0510586
2.7 0.0005 0.053 0.717642 0.0472926
2.7 0.0008 0.033 0.662489 0.043658
2.7 0.0013 0.021 0.608094 0.0400734
2.7 0.002 0.013 0.563452 0.0371315
2.7 0.005 0.005 0.477345 0.031457
3.5 8e-05 0.485 1.02623 0.0676284
3.5 8e-05 0.432 1.03591 0.0682663
3.5 0.00013 0.266 0.972368 0.0640791
3.5 0.0002 0.173 0.910285 0.0599878
3.5 0.00032 0.108 0.840709 0.0554027
3.5 0.0005 0.069 0.778709 0.0513169
3.5 0.0008 0.043 0.717292 0.0472695
3.5 0.0013 0.027 0.657965 0.0433599
3.5 0.002 0.017 0.608783 0.0401188
3.5 0.008 0.004 0.469958 0.0309702
4.5 0.00013 0.384 1.03946 0.0685005
4.5 0.00013 0.342 1.04478 0.0688509
4.5 0.0002 0.222 0.97962 0.064557
4.5 0.00032 0.139 0.905916 0.0596998
4.5 0.0005 0.089 0.838282 0.0552428
4.5 0.0008 0.056 0.771077 0.050814
4.5 0.0013 0.034 0.704854 0.0464499
4.5 0.002 0.022 0.652272 0.0429847
4.5 0.0032 0.014 0.597707 0.0393889
6.5 0.00013 0.554 1.12201 0.0739407
6.5 0.00013 0.494 1.13605 0.0748659
6.5 0.0002 0.36 1.06338 0.0700766
6.5 0.0002 0.321 1.06728 0.0703341
6.5 0.00032 0.201 1.00009 0.065906
6.5 0.0005 0.128 0.924945 0.0609539
6.5 0.0008 0.08 0.849525 0.0559837
6.5 0.0013 0.049 0.776894 0.0511973
6.5 0.002 0.032 0.716658 0.0472278
6.5 0.0032 0.02 0.655535 0.0431997
6.5 0.005 0.013 0.601563 0.039643
8.5 0.0002 0.471 1.13329 0.0746835
8.5 0.0002 0.42 1.14234 0.0752802
8.5 0.00032 0.262 1.06588 0.0702417
8.5 0.0005 0.168 0.987442 0.0650724
8.5 0.0008 0.105 0.906441 0.0597345
8.5 0.0013 0.065 0.8279 0.0545586
8.5 0.002 0.042 0.760903 0.0501435
8.5 0.0032 0.026 0.696333 0.0458883
8.5 0.005 0.017 0.638315 0.0420649
10 0.0002 0.554 1.16131 0.0765301
10 0.00032 0.309 1.10434 0.072776
10 0.0005 0.198 1.02429 0.0675006
10 0.0008 0.124 0.938087 0.0618199
10 0.0013 0.076 0.857569 0.0565138
10 0.002 0.049 0.789899 0.0520543
10 0.005 0.02 0.660932 0.0435554
12 0.0002 0.593 1.20228 0.07923
12 0.00032 0.416 1.1377 0.0749744
12 0.00032 0.371 1.1437 0.0753698
12 0.0005 0.237 1.0638 0.0701046
12 0.0008 0.148 0.977118 0.0643921
12 0.0013 0.091 0.891903 0.0587764
12 0.002 0.059 0.821187 0.0541162
12 0.0032 0.037 0.749361 0.0493829
12 0.005 0.024 0.686118 0.0452152
15 0.00032 0.52 1.1747 0.0774126
15 0.00032 0.463 1.18613 0.078166
15 0.0005 0.296 1.11156 0.0732517
15 0.0008 0.185 1.02275 0.0673994
15 0.0013 0.114 0.933429 0.061513
15 0.002 0.074 0.858931 0.0566036
15 0.0032 0.046 0.783261 0.0516169
15 0.005 0.03 0.716095 0.0471906
15 0.008 0.019 0.650966 0.0428987
18 0.0005 0.399 1.14185 0.0752476
18 0.0005 0.356 1.14726 0.0756047
18 0.0008 0.222 1.05901 0.0697886
18 0.0013 0.137 0.966817 0.0637132
18 0.002 0.089 0.888913 0.0585794
18 0.0032 0.056 0.809891 0.0533718
18 0.005 0.036 0.740774 0.048817
18 0.008 0.022 0.673366 0.0443748
22 0.0005 0.488 1.17309 0.0773066
22 0.0008 0.272 1.09661 0.0722668
22 0.0013 0.167 1.00203 0.0660337
22 0.002 0.109 0.922045 0.0607627
22 0.0032 0.068 0.840295 0.0553755
22 0.005 0.043 0.768954 0.0506741
22 0.008 0.027 0.698423 0.0460261


==> anc/Fig2/posterior_runs/parameter_1 <==
# QSqr x y sigmaR sigmaRerr
2 5e-05 0.443 0.905759 0.0596895
2 5e-05 0.395 0.912589 0.0601396
2 8e-05 0.247 0.861325 0.0567613
2 0.00013 0.152 0.80257 0.0528894
2 0.0002 0.099 0.750487 0.0494571
2 0.00032 0.062 0.696108 0.0458735
2 0.0005 0.04 0.647183 0.0426494
2 0.001 0.02 0.576673 0.0380027
2 0.0032 0.006 0.472239 0.0311206
2.7 5e-05 0.599 0.979748 0.0645654
2.7 5e-05 0.534 0.99576 0.0656206
2.7 8e-05 0.374 0.945019 0.0622767
2.7 8e-05 0.333 0.94965 0.0625819
2.7 0.00013 0.205 0.89237 0.0588072
2.7 0.0002 0.133 0.834106 0.0549676
2.7 0.00032 0.083 0.772447 0.0509043
2.7 0.0005 0.053 0.71611 0.0471917
2.7 0.0008 0.033 0.661683 0.0436049
2.7 0.0013 0.021 0.607965 0.0400649
2.7 0.002 0.013 0.563848 0.0371576
2.7 0.005 0.005 0.478637 0.0315422
3.5 8e-05 0.485 1.02032 0.0672393
3.5 8e-05 0.432 1.02993 0.0678724
3.5 0.00013 0.266 0.968949 0.0638538
3.5 0.0002 0.173 0.90663 0.0597469
3.5 0.00032 0.108 0.838096 0.0552305
3.5 0.0005 0.069 0.777014 0.0512052
3.5 0.0008 0.043 0.716402 0.0472109
3.5 0.0013 0.027 0.657823 0.0433506
3.5 0.002 0.017 0.609202 0.0401464
3.5 0.008 0.004 0.471752 0.0310885
4.5 0.00013 0.384 1.03431 0.0681613
4.5 0.00013 0.342 1.0396 0.0685099
4.5 0.0002 0.222 0.975594 0.0642917
4.5 0.00032 0.139 0.903047 0.0595108
4.5 0.0005 0.089 0.836397 0.0551185
4.5 0.0008 0.056 0.770103 0.0507498
4.5 0.0013 0.034 0.7047 0.0464397
4.5 0.002 0.022 0.652745 0.0430159
4.5 0.0032 0.014 0.59876 0.0394583
6.5 0.00013 0.554 1.11629 0.0735633
6.5 0.00013 0.494 1.13026 0.0744839
6.5 0.0002 0.36 1.06878 0.0704328
6.5 0.0002 0.321 1.0733 0.0707305
6.5 0.00032 0.201 0.996841 0.0656919
6.5 0.0005 0.128 0.922812 0.0608133
6.5 0.0008 0.08 0.848427 0.0559114
6.5 0.0013 0.049 0.77669 0.0511839
6.5 0.002 0.032 0.717189 0.0472628
6.5 0.0032 0.02 0.656722 0.043278
6.5 0.005 0.013 0.603274 0.0397558
8.5 0.0002 0.471 1.1284 0.0743614
8.5 0.0002 0.42 1.13744 0.0749575
8.5 0.00032 0.262 1.06238 0.0700109
8.5 0.0005 0.168 0.98513 0.0649201
8.5 0.0008 0.105 0.905246 0.0596557
8.5 0.0013 0.065 0.827712 0.0545462
8.5 0.002 0.042 0.761474 0.0501811
8.5 0.0032 0.026 0.697612 0.0459726
8.5 0.005 0.017 0.640156 0.0421863
10 0.0002 0.554 1.1563 0.0762
10 0.00032 0.309 1.10067 0.0725341
10 0.0005 0.198 1.02186 0.0673409
10 0.0008 0.124 0.93816 0.0618247
10 0.0013 0.076 0.857372 0.0565008
10 0.002 0.049 0.790498 0.0520938
10 0.005 0.02 0.662851 0.0436819
12 0.0002 0.593 1.17425 0.0773831
12 0.00032 0.416 1.13388 0.0747226
12 0.00032 0.371 1.13986 0.0751165
12 0.0005 0.237 1.06127 0.069938
12 0.0008 0.148 0.975814 0.0643061
12 0.0013 0.091 0.891697 0.0587628
12 0.002 0.059 0.821814 0.0541576
12 0.0032 0.037 0.750757 0.0494749
12 0.005 0.024 0.688122 0.0453472
15 0.00032 0.52 1.17071 0.07715
15 0.00032 0.463 1.1821 0.0779005
15 0.0005 0.296 1.10888 0.0730752
15 0.0008 0.185 1.02138 0.0673086
15 0.0013 0.114 0.933212 0.0614986
15 0.002 0.074 0.859592 0.0566471
15 0.0032 0.046 0.784732 0.0517138
15 0.005 0.03 0.718203 0.0473296
15 0.008 0.019 0.653624 0.0430738
18 0.0005 0.399 1.13909 0.0750657
18 0.0005 0.356 1.14448 0.0754214
18 0.0008 0.222 1.05757 0.0696939
18 0.0013 0.137 0.96659 0.0636983
18 0.002 0.089 0.889602 0.0586248
18 0.0032 0.056 0.811423 0.0534728
18 0.005 0.036 0.74287 0.0489552
18 0.008 0.022 0.676098 0.0445548
22 0.0005 0.488 1.17019 0.0771152
22 0.0008 0.272 1.09512 0.0721681
22 0.0013 0.167 1.00179 0.0660181
22 0.002 0.109 0.922763 0.0608101
22 0.0032 0.068 0.841895 0.0554808
22 0.005 0.043 0.771244 0.050825
22 0.008 0.027 0.701303 0.0462159


==> anc/Fig2/posterior_runs/parameter_2 <==
# QSqr x y sigmaR sigmaRerr
2 5e-05 0.443 0.896739 0.0590951
2 5e-05 0.395 0.903513 0.0595415
2 8e-05 0.247 0.85563 0.056386
2 0.00013 0.152 0.799605 0.052694
2 0.0002 0.099 0.749935 0.0494207
2 0.00032 0.062 0.697909 0.0459922
2 0.0005 0.04 0.650956 0.042898
2 0.001 0.02 0.583042 0.0384225
2 0.0032 0.006 0.481068 0.0317024
2.7 5e-05 0.599 0.969722 0.0639047
2.7 5e-05 0.534 0.98556 0.0649484
2.7 8e-05 0.374 0.943729 0.0621918
2.7 8e-05 0.333 0.94292 0.0621384
2.7 0.00013 0.205 0.888981 0.0585838
2.7 0.0002 0.133 0.833476 0.0549261
2.7 0.00032 0.083 0.774486 0.0510386
2.7 0.0005 0.053 0.720359 0.0474717
2.7 0.0008 0.033 0.668023 0.0440227
2.7 0.0013 0.021 0.616107 0.0406015
2.7 0.002 0.013 0.573371 0.0377852
2.7 0.005 0.005 0.490346 0.0323138
3.5 8e-05 0.485 1.01292 0.0667515
3.5 8e-05 0.432 1.02246 0.0673799
3.5 0.00013 0.266 0.964933 0.0635891
3.5 0.0002 0.173 0.90593 0.0597008
3.5 0.00032 0.108 0.840372 0.0553805
3.5 0.0005 0.069 0.781737 0.0515165
3.5 0.0008 0.043 0.723358 0.0476693
3.5 0.0013 0.027 0.666794 0.0439417
3.5 0.002 0.017 0.619652 0.0408351
3.5 0.008 0.004 0.484711 0.0319425
4.5 0.00013 0.384 1.03021 0.0678911
4.5 0.00013 0.342 1.03548 0.0682381
4.5 0.0002 0.222 0.974826 0.064241
4.5 0.00032 0.139 0.905546 0.0596755
4.5 0.0005 0.089 0.8416 0.0554614
4.5 0.0008 0.056 0.777774 0.0512553
4.5 0.0013 0.034 0.714469 0.0470835
4.5 0.002 0.022 0.6571 0.0433029
4.5 0.0032 0.014 0.6116 0.0403044
6.5 0.00013 0.554 1.11175 0.0732645
6.5 0.00013 0.494 1.12566 0.074181
6.5 0.0002 0.36 1.06802 0.0703822
6.5 0.0002 0.321 1.07243 0.0706733
6.5 0.00032 0.201 0.999672 0.0658784
6.5 0.0005 0.128 0.928699 0.0612013
6.5 0.0008 0.08 0.857064 0.0564805
6.5 0.0013 0.049 0.787745 0.0519124
6.5 0.002 0.032 0.729999 0.0481069
6.5 0.0032 0.02 0.671083 0.0442244
6.5 0.005 0.013 0.618807 0.0407794
8.5 0.0002 0.471 1.12747 0.0743004
8.5 0.0002 0.42 1.13651 0.0748959
8.5 0.00032 0.262 1.06543 0.0702118
8.5 0.0005 0.168 0.991511 0.0653406
8.5 0.0008 0.105 0.914608 0.0602726
8.5 0.0013 0.065 0.839645 0.0553326
8.5 0.002 0.042 0.775147 0.0510822
8.5 0.0032 0.026 0.713012 0.0469875
8.5 0.005 0.017 0.656808 0.0432837
10 0.0002 0.554 1.15534 0.076137
10 0.00032 0.309 1.10387 0.0727447
10 0.0005 0.198 1.02865 0.0677878
10 0.0008 0.124 0.946619 0.0623822
10 0.0013 0.076 0.869835 0.0573221
10 0.002 0.049 0.804908 0.0530434
10 0.005 0.02 0.680225 0.0448268
12 0.0002 0.593 1.17327 0.0773186
12 0.00032 0.416 1.13721 0.0749419
12 0.00032 0.371 1.1432 0.0753371
12 0.0005 0.237 1.06827 0.0703992
12 0.0008 0.148 0.986103 0.0649842
12 0.0013 0.091 0.904675 0.0596181
12 0.002 0.059 0.836902 0.0551519
12 0.0032 0.037 0.76758 0.0505835
12 0.005 0.024 0.706298 0.046545
15 0.00032 0.52 1.17418 0.0773787
15 0.00032 0.463 1.18561 0.0781317
15 0.0005 0.296 1.11628 0.0735627
15 0.0008 0.185 1.03223 0.0680238
15 0.0013 0.114 0.946926 0.0624024
15 0.002 0.074 0.875455 0.0576925
15 0.0032 0.046 0.802515 0.0528857
15 0.005 0.03 0.736285 0.0485212
15 0.008 0.019 0.673882 0.0444088
18 0.0005 0.399 1.14672 0.0755686
18 0.0005 0.356 1.15215 0.0759269
18 0.0008 0.222 1.06888 0.0704395
18 0.0013 0.137 0.980968 0.0646458
18 0.002 0.089 0.906128 0.0597138
18 0.0032 0.056 0.829951 0.0546938
18 0.005 0.036 0.76273 0.0502639
18 0.008 0.022 0.697181 0.0459442
22 0.0005 0.488 1.17815 0.0776399
22 0.0008 0.272 1.10692 0.0729459
22 0.0013 0.167 1.01683 0.0670093
22 0.002 0.109 0.939982 0.0619448
22 0.0032 0.068 0.861204 0.0567533
22 0.005 0.043 0.792026 0.0521945
22 0.008 0.027 0.72325 0.0476622


==> anc/Fig2/posterior_runs/parameter_3 <==
# QSqr x y sigmaR sigmaRerr
2 5e-05 0.443 0.905962 0.0597029
2 5e-05 0.395 0.912794 0.0601531
2 8e-05 0.247 0.862163 0.0568166
2 0.00013 0.152 0.803991 0.052983
2 0.0002 0.099 0.752364 0.0495808
2 0.00032 0.062 0.698409 0.0460252
2 0.0005 0.04 0.649833 0.042824
2 0.001 0.02 0.579766 0.0382066
2 0.0032 0.006 0.475102 0.0313092
2.7 5e-05 0.599 0.979974 0.0645803
2.7 5e-05 0.534 0.99599 0.0656357
2.7 8e-05 0.374 0.945968 0.0623393
2.7 8e-05 0.333 0.950604 0.0626448
2.7 0.00013 0.205 0.893993 0.0589142
2.7 0.0002 0.133 0.836259 0.0551094
2.7 0.00032 0.083 0.775056 0.0510762
2.7 0.0005 0.053 0.719087 0.0473878
2.7 0.0008 0.033 0.665041 0.0438262
2.7 0.0013 0.021 0.611608 0.040305
2.7 0.002 0.013 0.567698 0.0374113
2.7 0.005 0.005 0.482768 0.0318144
3.5 8e-05 0.485 1.02137 0.0673085
3.5 8e-05 0.432 1.03099 0.0679426
3.5 0.00013 0.266 0.969611 0.0638974
3.5 0.0002 0.173 0.90899 0.0599024
3.5 0.00032 0.108 0.841004 0.0554222
3.5 0.0005 0.069 0.780324 0.0514233
3.5 0.0008 0.043 0.720064 0.0474522
3.5 0.0013 0.027 0.661839 0.0436152
3.5 0.002 0.017 0.613432 0.0404251
3.5 0.008 0.004 0.476309 0.0313888
4.5 0.00013 0.384 1.03628 0.0682909
4.5 0.00013 0.342 1.04158 0.0686401
4.5 0.0002 0.222 0.978204 0.0644636
4.5 0.00032 0.139 0.90624 0.0597212
4.5 0.0005 0.089 0.840051 0.0553594
4.5 0.0008 0.056 0.774171 0.0510179
4.5 0.0013 0.034 0.70907 0.0467277
4.5 0.002 0.022 0.650688 0.0428803
4.5 0.0032 0.014 0.603565 0.0397749
6.5 0.00013 0.554 1.11846 0.0737065
6.5 0.00013 0.494 1.13246 0.074629
6.5 0.0002 0.36 1.07148 0.0706103
6.5 0.0002 0.321 1.06571 0.0702301
6.5 0.00032 0.201 1.00046 0.0659303
6.5 0.0005 0.128 0.926947 0.0610858
6.5 0.0008 0.08 0.853001 0.0562128
6.5 0.0013 0.049 0.781651 0.0515108
6.5 0.002 0.032 0.722373 0.0476044
6.5 0.0032 0.02 0.662095 0.043632
6.5 0.005 0.013 0.608755 0.0401169
8.5 0.0002 0.471 1.13158 0.0745709
8.5 0.0002 0.42 1.14062 0.0751666
8.5 0.00032 0.262 1.06628 0.070268
8.5 0.0005 0.168 0.989612 0.0652154
8.5 0.0008 0.105 0.910205 0.0599825
8.5 0.0013 0.065 0.83305 0.054898
8.5 0.002 0.042 0.767062 0.0505494
8.5 0.0032 0.026 0.703385 0.0463531
8.5 0.005 0.017 0.646047 0.0425745
10 0.0002 0.554 1.15954 0.0764138
10 0.00032 0.309 1.10476 0.0728034
10 0.0005 0.198 1.02667 0.0676576
10 0.0008 0.124 0.942018 0.062079
10 0.0013 0.076 0.862944 0.056868
10 0.002 0.049 0.796329 0.0524781
10 0.005 0.02 0.66899 0.0440865
12 0.0002 0.593 1.20043 0.0791085
12 0.00032 0.416 1.13813 0.0750029
12 0.00032 0.371 1.14413 0.0753984
12 0.0005 0.237 1.06619 0.0702617
12 0.0008 0.148 0.981252 0.0646645
12 0.0013 0.091 0.897537 0.0591477
12 0.002 0.059 0.82792 0.0545599
12 0.0032 0.037 0.757062 0.0498904
12 0.005 0.024 0.694542 0.0457703
15 0.00032 0.52 1.17515 0.0774423
15 0.00032 0.463 1.18659 0.078196
15 0.0005 0.296 1.11408 0.0734176
15 0.0008 0.185 1.02712 0.0676872
15 0.0013 0.114 0.939378 0.061905
15 0.002 0.074 0.865973 0.0570676
15 0.0032 0.046 0.791377 0.0521517
15 0.005 0.03 0.724958 0.0477747
15 0.008 0.019 0.660427 0.0435221
18 0.0005 0.399 1.14444 0.0754188
18 0.0005 0.356 1.14987 0.0757763
18 0.0008 0.222 1.06356 0.0700887
18 0.0013 0.137 0.973019 0.0641219
18 0.002 0.089 0.896209 0.0590602
18 0.0032 0.056 0.818346 0.053929
18 0.005 0.036 0.749931 0.0494204
18 0.008 0.022 0.683167 0.0450207
22 0.0005 0.488 1.1758 0.077485
22 0.0008 0.272 1.10136 0.0725798
22 0.0013 0.167 1.00854 0.0664626
22 0.002 0.109 0.929772 0.061272
22 0.0032 0.068 0.849118 0.0559569
22 0.005 0.043 0.778546 0.0513061
22 0.008 0.027 0.708716 0.0467044


==> anc/Fig2/posterior_runs/parameter_4 <==
# QSqr x y sigmaR sigmaRerr
2 5e-05 0.443 0.918089 0.060502
2 5e-05 0.395 0.925098 0.060964
2 8e-05 0.247 0.873117 0.0575384
2 0.00013 0.152 0.813574 0.0536145
2 0.0002 0.099 0.76081 0.0501374
2 0.00032 0.062 0.705683 0.0465045
2 0.0005 0.04 0.656092 0.0432365
2 0.001 0.02 0.584615 0.0385261
2 0.0032 0.006 0.478004 0.0315004
2.7 5e-05 0.599 0.993501 0.0654717
2.7 5e-05 0.534 1.00974 0.0665421
2.7 8e-05 0.374 0.958323 0.0631535
2.7 8e-05 0.333 0.963094 0.0634679
2.7 0.00013 0.205 0.899442 0.0592732
2.7 0.0002 0.133 0.845911 0.0557456
2.7 0.00032 0.083 0.783429 0.0516279
2.7 0.0005 0.053 0.726096 0.0478497
2.7 0.0008 0.033 0.671031 0.0442209
2.7 0.0013 0.021 0.616543 0.0406302
2.7 0.002 0.013 0.57181 0.0376823
2.7 0.005 0.005 0.485342 0.0319841
3.5 8e-05 0.485 1.03505 0.0682099
3.5 8e-05 0.432 1.04481 0.0688531
3.5 0.00013 0.266 0.98162 0.0646888
3.5 0.0002 0.173 0.919736 0.0606106
3.5 0.00032 0.108 0.850609 0.0560551
3.5 0.0005 0.069 0.78821 0.051943
3.5 0.0008 0.043 0.726679 0.0478881
3.5 0.0013 0.027 0.667274 0.0439733
3.5 0.002 0.017 0.617934 0.0407219
3.5 0.008 0.004 0.478409 0.0315271
4.5 0.00013 0.384 1.04957 0.0691666
4.5 0.00013 0.342 1.05494 0.0695207
4.5 0.0002 0.222 0.989987 0.0652401
4.5 0.00032 0.139 0.916289 0.0603835
4.5 0.0005 0.089 0.848663 0.0559269
4.5 0.0008 0.056 0.781394 0.0514939
4.5 0.0013 0.034 0.714992 0.047118
4.5 0.002 0.022 0.655255 0.0431813
4.5 0.0032 0.014 0.607472 0.0400324
6.5 0.00013 0.554 1.13319 0.0746774
6.5 0.00013 0.494 1.14742 0.0756151
6.5 0.0002 0.36 1.078 0.0710402
6.5 0.0002 0.321 1.08249 0.0713363
6.5 0.00032 0.201 1.01191 0.0666848
6.5 0.0005 0.128 0.936721 0.0617299
6.5 0.0008 0.08 0.861151 0.0567499
6.5 0.0013 0.049 0.788335 0.0519513
6.5 0.002 0.032 0.727898 0.0479685
6.5 0.0032 0.02 0.666465 0.04392
6.5 0.005 0.013 0.61217 0.040342
8.5 0.0002 0.471 1.14576 0.0755054
8.5 0.0002 0.42 1.15492 0.0761094
8.5 0.00032 0.262 1.07868 0.0710848
8.5 0.0005 0.168 1.00021 0.0659137
8.5 0.0008 0.105 0.919033 0.0605643
8.5 0.0013 0.065 0.840283 0.0553746
8.5 0.002 0.042 0.772886 0.0509332
8.5 0.0032 0.026 0.708092 0.0466633
8.5 0.005 0.017 0.649733 0.0428174
10 0.0002 0.554 1.17423 0.0773818
10 0.00032 0.309 1.11773 0.0736581
10 0.0005 0.198 1.03775 0.0683876
10 0.0008 0.124 0.953108 0.0628098
10 0.0013 0.076 0.870502 0.0573661
10 0.002 0.049 0.802541 0.0528875
10 0.005 0.02 0.672853 0.044341
12 0.0002 0.593 1.21576 0.0801185
12 0.00032 0.416 1.15196 0.0759143
12 0.00032 0.371 1.15819 0.0763248
12 0.0005 0.237 1.07784 0.0710295
12 0.0008 0.148 0.990981 0.0653056
12 0.0013 0.091 0.905385 0.0596648
12 0.002 0.059 0.834421 0.0549883
12 0.0032 0.037 0.762203 0.0502292
12 0.005 0.024 0.698544 0.046034
15 0.00032 0.52 1.18918 0.0783667
15 0.00032 0.463 1.20062 0.079121
15 0.0005 0.296 1.12635 0.0742268
15 0.0008 0.185 1.03737 0.0683625
15 0.0013 0.114 0.947664 0.0624511
15 0.002 0.074 0.872822 0.057519
15 0.0032 0.046 0.79679 0.0525085
15 0.005 0.03 0.72917 0.0480523
15 0.008 0.019 0.663533 0.0437268
18 0.0005 0.399 1.15713 0.0762549
18 0.0005 0.356 1.16262 0.0766168
18 0.0008 0.222 1.07426 0.0707936
18 0.0013 0.137 0.981738 0.0646965
18 0.002 0.089 0.9034 0.0595341
18 0.0032 0.056 0.823987 0.0543008
18 0.005 0.036 0.754311 0.0497091
18 0.008 0.022 0.686386 0.0452328
22 0.0005 0.488 1.1892 0.078368
22 0.0008 0.272 1.11252 0.0733154
22 0.0013 0.167 1.01764 0.0670623
22 0.002 0.109 0.937136 0.0617573
22 0.0032 0.068 0.855008 0.056345
22 0.005 0.043 0.783113 0.0516071
22 0.008 0.027 0.712076 0.0469258


==> anc/Fig2/posterior_runs/parameter_5 <==
# QSqr x y sigmaR sigmaRerr
2 5e-05 0.443 0.892703 0.0588291
2 5e-05 0.395 0.897417 0.0591398
2 8e-05 0.247 0.851799 0.0561335
2 0.00013 0.152 0.796059 0.0524603
2 0.0002 0.099 0.746636 0.0492033
2 0.00032 0.062 0.694872 0.0457921
2 0.0005 0.04 0.648154 0.0427133
2 0.001 0.02 0.580577 0.0382601
2 0.0032 0.006 0.479105 0.031573
2.7 5e-05 0.599 0.965313 0.0636141
2.7 5e-05 0.534 0.980991 0.0646473
2.7 8e-05 0.374 0.93939 0.0619058
2.7 8e-05 0.333 0.93854 0.0618498
2.7 0.00013 0.205 0.884921 0.0583163
2.7 0.0002 0.133 0.829716 0.0546783
2.7 0.00032 0.083 0.77104 0.0508115
2.7 0.0005 0.053 0.717192 0.047263
2.7 0.0008 0.033 0.665108 0.0438306
2.7 0.0013 0.021 0.613456 0.0404268
2.7 0.002 0.013 0.570937 0.0376247
2.7 0.005 0.005 0.488326 0.0321807
3.5 8e-05 0.485 1.00827 0.0664448
3.5 8e-05 0.432 1.01765 0.0670629
3.5 0.00013 0.266 0.96043 0.0632924
3.5 0.0002 0.173 0.901711 0.0594227
3.5 0.00032 0.108 0.836572 0.0551301
3.5 0.0005 0.069 0.778235 0.0512857
3.5 0.0008 0.043 0.720138 0.0474571
3.5 0.0013 0.027 0.663877 0.0437495
3.5 0.002 0.017 0.616986 0.0406594
3.5 0.008 0.004 0.48338 0.0318547
4.5 0.00013 0.384 1.02531 0.067568
4.5 0.00013 0.342 1.03055 0.0679132
4.5 0.0002 0.222 0.970234 0.0639384
4.5 0.00032 0.139 0.901333 0.0593979
4.5 0.0005 0.089 0.837735 0.0552067
4.5 0.0008 0.056 0.774253 0.0510233
4.5 0.0013 0.034 0.711287 0.0468738
4.5 0.002 0.022 0.654223 0.0431133
4.5 0.0032 0.014 0.608956 0.0401302
6.5 0.00013 0.554 1.10633 0.0729075
6.5 0.00013 0.494 1.12017 0.073819
6.5 0.0002 0.36 1.06286 0.0700423
6.5 0.0002 0.321 1.06725 0.0703318
6.5 0.00032 0.201 0.9949 0.0655639
6.5 0.0005 0.128 0.924326 0.0609131
6.5 0.0008 0.08 0.85309 0.0562187
6.5 0.0013 0.049 0.784154 0.0516757
6.5 0.002 0.032 0.726723 0.0478911
6.5 0.0032 0.02 0.668125 0.0440294
6.5 0.005 0.013 0.616127 0.0406028
8.5 0.0002 0.471 1.12194 0.0739356
8.5 0.0002 0.42 1.13092 0.0745279
8.5 0.00032 0.262 1.06028 0.0698724
8.5 0.0005 0.168 0.986771 0.0650282
8.5 0.0008 0.105 0.910305 0.0599891
8.5 0.0013 0.065 0.835755 0.0550763
8.5 0.002 0.042 0.771726 0.0508568
8.5 0.0032 0.026 0.709879 0.046781
8.5 0.005 0.017 0.653984 0.0430976
10 0.0002 0.554 1.14963 0.0757603
10 0.00032 0.309 1.0985 0.0723912
10 0.0005 0.198 1.02359 0.0674544
10 0.0008 0.124 0.942122 0.0620858
10 0.0013 0.076 0.865774 0.0570545
10 0.002 0.049 0.801216 0.0528001
10 0.005 0.02 0.677248 0.0446306
12 0.0002 0.593 1.16744 0.0769344
12 0.00032 0.416 1.1316 0.0745722
12 0.00032 0.371 1.13756 0.0749652
12 0.0005 0.237 1.06307 0.0700561
12 0.0008 0.148 0.981361 0.0646717
12 0.0013 0.091 0.90042 0.0593377
12 0.002 0.059 0.833033 0.0548969
12 0.0032 0.037 0.764155 0.0503578
12 0.005 0.024 0.703156 0.046338
15 0.00032 0.52 1.16833 0.0769931
15 0.00032 0.463 1.1797 0.077742
15 0.0005 0.296 1.11078 0.0732005
15 0.0008 0.185 1.02724 0.0676948
15 0.0013 0.114 0.942441 0.0621069
15 0.002 0.074 0.871361 0.0574227
15 0.0032 0.046 0.798847 0.052644
15 0.005 0.03 0.734051 0.048374
15 0.008 0.019 0.670918 0.0442135
18 0.0005 0.399 1.14105 0.0751952
18 0.0005 0.356 1.14646 0.0755515
18 0.0008 0.222 1.06368 0.0700966
18 0.0013 0.137 0.976283 0.064337
18 0.002 0.089 0.901872 0.0594334
18 0.0032 0.056 0.82613 0.054442
18 0.005 0.036 0.759291 0.0500373
18 0.008 0.022 0.694064 0.0457388
22 0.0005 0.488 1.17223 0.0772501
22 0.0008 0.272 1.10149 0.0725881
22 0.0013 0.167 1.01194 0.0666871
22 0.002 0.109 0.935691 0.061662
22 0.0032 0.068 0.857246 0.0564925
22 0.005 0.043 0.788416 0.0519566
22 0.008 0.027 0.720042 0.0474507


==> anc/Fig2/posterior_runs/parameter_6 <==
# QSqr x y sigmaR sigmaRerr
2 5e-05 0.443 0.899865 0.0593011
2 5e-05 0.395 0.906663 0.0597491
2 8e-05 0.247 0.856952 0.0564731
2 0.00013 0.152 0.799705 0.0527005
2 0.0002 0.099 0.748846 0.049349
2 0.00032 0.062 0.695667 0.0458445
2 0.0005 0.04 0.647754 0.042687
2 0.001 0.02 0.578586 0.0381288
2 0.0032 0.006 0.475113 0.0313099
2.7 5e-05 0.599 0.973201 0.064134
2.7 5e-05 0.534 0.989099 0.0651816
2.7 8e-05 0.374 0.945532 0.0623106
2.7 8e-05 0.333 0.944729 0.0622576
2.7 0.00013 0.205 0.889095 0.0585913
2.7 0.0002 0.133 0.832233 0.0548442
2.7 0.00032 0.083 0.771945 0.0508712
2.7 0.0005 0.053 0.716757 0.0472343
2.7 0.0008 0.033 0.663393 0.0437176
2.7 0.0013 0.021 0.610617 0.0402396
2.7 0.002 0.013 0.567219 0.0373797
2.7 0.005 0.005 0.483186 0.031842
3.5 8e-05 0.485 1.0149 0.0668819
3.5 8e-05 0.432 1.02446 0.0675116
3.5 0.00013 0.266 0.965059 0.0635974
3.5 0.0002 0.173 0.904547 0.0596096
3.5 0.00032 0.108 0.83754 0.0551939
3.5 0.0005 0.069 0.777732 0.0512525
3.5 0.0008 0.043 0.718245 0.0473323
3.5 0.0013 0.027 0.660746 0.0435432
3.5 0.002 0.017 0.612905 0.0403904
3.5 0.008 0.004 0.477166 0.0314452
4.5 0.00013 0.384 1.03035 0.0679001
4.5 0.00013 0.342 1.03562 0.0682472
4.5 0.0002 0.222 0.973309 0.0641411
4.5 0.00032 0.139 0.902436 0.0594705
4.5 0.0005 0.089 0.837183 0.0551704
4.5 0.0008 0.056 0.772184 0.0508869
4.5 0.0013 0.034 0.70788 0.0466493
4.5 0.002 0.022 0.650122 0.042843
4.5 0.0032 0.014 0.60358 0.0397759
6.5 0.00013 0.554 1.11191 0.0732746
6.5 0.00013 0.494 1.12581 0.0741912
6.5 0.0002 0.36 1.06631 0.0702699
6.5 0.0002 0.321 1.07072 0.0705605
6.5 0.00032 0.201 0.996149 0.0656462
6.5 0.0005 0.128 0.923702 0.060872
6.5 0.0008 0.08 0.850756 0.0560648
6.5 0.0013 0.049 0.780309 0.0514223
6.5 0.002 0.032 0.721729 0.047562
6.5 0.0032 0.02 0.662111 0.0436331
6.5 0.005 0.013 0.609309 0.0401535
8.5 0.0002 0.471 1.12564 0.0741799
8.5 0.0002 0.42 1.13466 0.0747743
8.5 0.00032 0.262 1.06163 0.0699615
8.5 0.0005 0.168 0.986095 0.0649837
8.5 0.0008 0.105 0.907775 0.0598223
8.5 0.0013 0.065 0.8316 0.0548024
8.5 0.002 0.042 0.766369 0.0505037
8.5 0.0032 0.026 0.703404 0.0463543
8.5 0.005 0.017 0.646643 0.0426138
10 0.0002 0.554 1.15345 0.0760126
10 0.00032 0.309 1.09989 0.0724825
10 0.0005 0.198 1.02288 0.0674077
10 0.0008 0.124 0.939478 0.0619116
10 0.0013 0.076 0.861427 0.056768
10 0.002 0.049 0.795603 0.0524302
10 0.005 0.02 0.669612 0.0441274
12 0.0002 0.593 1.17136 0.0771924
12 0.00032 0.416 1.13306 0.074669
12 0.00032 0.371 1.13904 0.0750625
12 0.0005 0.237 1.06232 0.0700071
12 0.0008 0.148 0.978582 0.0644886
12 0.0013 0.091 0.895947 0.0590429
12 0.002 0.059 0.82716 0.0545098
12 0.0032 0.037 0.757082 0.0498917
12 0.005 0.024 0.695192 0.0458131
15 0.00032 0.52 1.16986 0.077094
15 0.00032 0.463 1.18124 0.077844
15 0.0005 0.296 1.11 0.0731488
15 0.0008 0.185 1.0243 0.0675014
15 0.0013 0.114 0.937699 0.0617944
15 0.002 0.074 0.865171 0.0570148
15 0.0032 0.046 0.791397 0.0521531
15 0.005 0.03 0.725642 0.0478198
15 0.008 0.019 0.661694 0.0436057
18 0.0005 0.399 1.14024 0.0751418
18 0.0005 0.356 1.14564 0.0754979
18 0.0008 0.222 1.06062 0.069895
18 0.0013 0.137 0.971268 0.0640066
18 0.002 0.089 0.895474 0.0590117
18 0.0032 0.056 0.818367 0.0539304
18 0.005 0.036 0.750641 0.0494673
18 0.008 0.022 0.684485 0.0451076
22 0.0005 0.488 1.17138 0.0771939
22 0.0008 0.272 1.0983 0.0723777
22 0.0013 0.167 1.00667 0.0663398
22 0.002 0.109 0.928891 0.0612139
22 0.0032 0.068 0.849141 0.0559584
22 0.005 0.043 0.779288 0.0513551
22 0.008 0.027 0.710091 0.046795


==> anc/Fig2/posterior_runs/parameter_7 <==
# QSqr x y sigmaR sigmaRerr
2 5e-05 0.443 0.873672 0.057575
2 5e-05 0.395 0.879234 0.0579415
2 8e-05 0.247 0.837089 0.0551642
2 0.00013 0.152 0.784534 0.0517008
2 0.0002 0.099 0.73796 0.0486315
2 0.00032 0.062 0.688984 0.0454041
2 0.0005 0.04 0.644686 0.0424848
2 0.001 0.02 0.580317 0.0382429
2 0.0032 0.006 0.483084 0.0318352
2.7 5e-05 0.599 0.945047 0.0622786
2.7 5e-05 0.534 0.960444 0.0632932
2.7 8e-05 0.374 0.922392 0.0607857
2.7 8e-05 0.333 0.926929 0.0610846
2.7 0.00013 0.205 0.87174 0.0574477
2.7 0.0002 0.133 0.819813 0.0540257
2.7 0.00032 0.083 0.764343 0.0503702
2.7 0.0005 0.053 0.713255 0.0470035
2.7 0.0008 0.033 0.663697 0.0437377
2.7 0.0013 0.021 0.614387 0.0404881
2.7 0.002 0.013 0.57369 0.0378062
2.7 0.005 0.005 0.494209 0.0325684
3.5 8e-05 0.485 0.989699 0.0652212
3.5 8e-05 0.432 0.998974 0.0658324
3.5 0.00013 0.266 0.946119 0.0623493
3.5 0.0002 0.173 0.890691 0.0586965
3.5 0.00032 0.108 0.829127 0.0546395
3.5 0.0005 0.069 0.773825 0.0509951
3.5 0.0008 0.043 0.718581 0.0473545
3.5 0.0013 0.027 0.664896 0.0438167
3.5 0.002 0.017 0.620003 0.0408582
3.5 0.008 0.004 0.490474 0.0323222
4.5 0.00013 0.384 1.0094 0.0665192
4.5 0.00013 0.342 1.01456 0.0668593
4.5 0.0002 0.222 0.958216 0.0631465
4.5 0.00032 0.139 0.893187 0.058861
4.5 0.0005 0.089 0.832902 0.0548883
4.5 0.0008 0.056 0.772551 0.0509111
4.5 0.0013 0.034 0.712404 0.0469474
4.5 0.002 0.022 0.657477 0.0433278
4.5 0.0032 0.014 0.614317 0.0404835
6.5 0.00013 0.554 1.08071 0.0712191
6.5 0.00013 0.494 1.09425 0.0721108
6.5 0.0002 0.36 1.04925 0.0691459
6.5 0.0002 0.321 1.05363 0.0694342
6.5 0.00032 0.201 0.985629 0.064953
6.5 0.0005 0.128 0.91886 0.0605529
6.5 0.0008 0.08 0.851171 0.0560922
6.5 0.0013 0.049 0.785414 0.0517588
6.5 0.002 0.032 0.730429 0.0481352
6.5 0.0032 0.02 0.674142 0.044426
6.5 0.005 0.013 0.623978 0.0411201
8.5 0.0002 0.471 1.10734 0.0729738
8.5 0.0002 0.42 1.1162 0.0735576
8.5 0.00032 0.262 1.05025 0.0692111
8.5 0.0005 0.168 0.980847 0.0646378
8.5 0.0008 0.105 0.908224 0.0598519
8.5 0.0013 0.065 0.837126 0.0551666
8.5 0.002 0.042 0.775609 0.0511126
8.5 0.0032 0.026 0.716288 0.0472033
8.5 0.005 0.017 0.66236 0.0436495
10 0.0002 0.554 1.13458 0.0747687
10 0.00032 0.309 1.08799 0.0716988
10 0.0005 0.198 1.01738 0.0670455
10 0.0008 0.124 0.93995 0.0619427
10 0.0013 0.076 0.867199 0.0571484
10 0.002 0.049 0.805392 0.0530753
10 0.005 0.02 0.686018 0.0452086
12 0.0002 0.593 1.15202 0.0759183
12 0.00032 0.416 1.1207 0.0738543
12 0.00032 0.371 1.12662 0.0742443
12 0.0005 0.237 1.05657 0.0696279
12 0.0008 0.148 0.979075 0.0645211
12 0.0013 0.091 0.901914 0.0594361
12 0.002 0.059 0.837409 0.0551853
12 0.0032 0.037 0.771158 0.0508193
12 0.005 0.024 0.712354 0.0469441
15 0.00032 0.52 1.15697 0.0762443
15 0.00032 0.463 1.16821 0.0769851
15 0.0005 0.296 1.1039 0.0727471
15 0.0008 0.185 1.02482 0.0675357
15 0.0013 0.114 0.944018 0.0622108
15 0.002 0.074 0.87599 0.0577277
15 0.0032 0.046 0.806276 0.0531336
15 0.005 0.03 0.742642 0.0489401
15 0.008 0.019 0.682549 0.04498
18 0.0005 0.399 1.13396 0.0747279
18 0.0005 0.356 1.13933 0.0750819
18 0.0008 0.222 1.06116 0.0699307
18 0.0013 0.137 0.977927 0.0644454
18 0.002 0.089 0.906685 0.0597505
18 0.0032 0.056 0.833903 0.0549542
18 0.005 0.036 0.769367 0.0507013
18 0.008 0.022 0.70618 0.0465373
22 0.0005 0.488 1.16489 0.076766
22 0.0008 0.272 1.09886 0.072415
22 0.0013 0.167 1.01366 0.0668002
22 0.002 0.109 0.94057 0.0619836
22 0.0032 0.068 0.865306 0.0570237
22 0.005 0.043 0.798952 0.052651
22 0.008 0.027 0.732615 0.0482793


==> anc/Fig2/posterior_runs/parameter_8 <==
# QSqr x y sigmaR sigmaRerr
2 5e-05 0.443 0.89199 0.0587822
2 5e-05 0.395 0.896702 0.0590927
2 8e-05 0.247 0.852058 0.0561506
2 0.00013 0.152 0.797235 0.0525378
2 0.0002 0.099 0.74854 0.0493288
2 0.00032 0.062 0.697472 0.0459634
2 0.0005 0.04 0.651331 0.0429227
2 0.001 0.02 0.584501 0.0385186
2 0.0032 0.006 0.483897 0.0318888
2.7 5e-05 0.599 0.964519 0.0635618
2.7 5e-05 0.534 0.980184 0.0645941
2.7 8e-05 0.374 0.939683 0.0619251
2.7 8e-05 0.333 0.938835 0.0618692
2.7 0.00013 0.205 0.886266 0.0584049
2.7 0.0002 0.133 0.831886 0.0548213
2.7 0.00032 0.083 0.773988 0.0510058
2.7 0.0005 0.053 0.720735 0.0474964
2.7 0.0008 0.033 0.669309 0.0441074
2.7 0.0013 0.021 0.618208 0.0407399
2.7 0.002 0.013 0.576008 0.0379589
2.7 0.005 0.005 0.493952 0.0325514
3.5 8e-05 0.485 1.00859 0.066466
3.5 8e-05 0.432 1.01797 0.0670843
3.5 0.00013 0.266 0.961924 0.0633908
3.5 0.0002 0.173 0.904158 0.059584
3.5 0.00032 0.108 0.83982 0.0553441
3.5 0.0005 0.069 0.782209 0.0515476
3.5 0.0008 0.043 0.724777 0.0477628
3.5 0.0013 0.027 0.669067 0.0440915
3.5 0.002 0.017 0.622559 0.0410267
3.5 0.008 0.004 0.489091 0.0322311
4.5 0.00013 0.384 1.02694 0.0676752
4.5 0.00013 0.342 1.03219 0.068021
4.5 0.0002 0.222 0.972882 0.0641129
4.5 0.00032 0.139 0.90494 0.0596355
4.5 0.0005 0.089 0.842118 0.0554956
4.5 0.0008 0.056 0.779314 0.0513568
4.5 0.0013 0.034 0.716826 0.0472388
4.5 0.002 0.022 0.660226 0.0435089
4.5 0.0032 0.014 0.615414 0.0405558
6.5 0.00013 0.554 1.10813 0.0730259
6.5 0.00013 0.494 1.12199 0.0739391
6.5 0.0002 0.36 1.06583 0.0702383
6.5 0.0002 0.321 1.07024 0.0705288
6.5 0.00032 0.201 0.998985 0.0658331
6.5 0.0005 0.128 0.929285 0.0612399
6.5 0.0008 0.08 0.858816 0.056596
6.5 0.0013 0.049 0.790527 0.0520957
6.5 0.002 0.032 0.733556 0.0483414
6.5 0.0032 0.02 0.675369 0.0445068
6.5 0.005 0.013 0.623636 0.0410976
8.5 0.0002 0.471 1.12513 0.074146
8.5 0.0002 0.42 1.13414 0.0747401
8.5 0.00032 0.262 1.06469 0.0701628
8.5 0.0005 0.168 0.992148 0.0653825
8.5 0.0008 0.105 0.916505 0.0603977
8.5 0.0013 0.065 0.842652 0.0555308
8.5 0.002 0.042 0.778975 0.0513345
8.5 0.0032 0.026 0.717609 0.0472904
8.5 0.005 0.017 0.661992 0.0436253
10 0.0002 0.554 1.15292 0.0759775
10 0.00032 0.309 1.10309 0.0726936
10 0.0005 0.198 1.02931 0.0678316
10 0.0008 0.124 0.950446 0.0626344
10 0.0013 0.076 0.872996 0.0575305
10 0.002 0.049 0.808921 0.0533079
10 0.005 0.02 0.685635 0.0451833
12 0.0002 0.593 1.17081 0.0771566
12 0.00032 0.416 1.1364 0.0748887
12 0.00032 0.371 1.14239 0.0752836
12 0.0005 0.237 1.06897 0.0704452
12 0.0008 0.148 0.988187 0.0651215
12 0.0013 0.091 0.907982 0.059836
12 0.002 0.059 0.841119 0.0554297
12 0.0032 0.037 0.772603 0.0509145
12 0.005 0.024 0.711953 0.0469177
15 0.00032 0.52 1.17334 0.0773232
15 0.00032 0.463 1.18476 0.0780756
15 0.0005 0.296 1.11701 0.0736112
15 0.0008 0.185 1.03443 0.068169
15 0.0013 0.114 0.950408 0.0626319
15 0.002 0.074 0.879888 0.0579846
15 0.0032 0.046 0.807798 0.0532339
15 0.005 0.03 0.742221 0.0489124
15 0.008 0.019 0.680381 0.0448371
18 0.0005 0.399 1.14748 0.0756188
18 0.0005 0.356 1.15292 0.0759773
18 0.0008 0.222 1.07118 0.0705908
18 0.0013 0.137 0.984607 0.0648856
18 0.002 0.089 0.910747 0.0600182
18 0.0032 0.056 0.835489 0.0550587
18 0.005 0.036 0.768928 0.0506724
18 0.008 0.022 0.703927 0.0463888
22 0.0005 0.488 1.17879 0.0776822
22 0.0008 0.272 1.10931 0.0731038
22 0.0013 0.167 1.02062 0.067259
22 0.002 0.109 0.94481 0.062263
22 0.0032 0.068 0.866962 0.0571328
22 0.005 0.043 0.798494 0.0526208
22 0.008 0.027 0.730264 0.0481244


==> anc/Fig2/posterior_runs/parameter_9 <==
# QSqr x y sigmaR sigmaRerr
2 5e-05 0.443 0.900932 0.0593714
2 5e-05 0.395 0.907738 0.05982
2 8e-05 0.247 0.858604 0.056582
2 0.00013 0.152 0.801883 0.0528441
2 0.0002 0.099 0.751428 0.0495191
2 0.00032 0.062 0.698621 0.0460391
2 0.0005 0.04 0.651009 0.0429015
2 0.001 0.02 0.582215 0.038368
2 0.0032 0.006 0.479124 0.0315743
2.7 5e-05 0.599 0.974389 0.0642122
2.7 5e-05 0.534 0.990308 0.0652613
2.7 8e-05 0.374 0.947411 0.0624344
2.7 8e-05 0.333 0.946613 0.0623818
2.7 0.00013 0.205 0.891584 0.0587554
2.7 0.0002 0.133 0.835191 0.0550391
2.7 0.00032 0.083 0.775297 0.0510921
2.7 0.0005 0.053 0.720505 0.0474813
2.7 0.0008 0.033 0.667386 0.0439807
2.7 0.0013 0.021 0.614845 0.0405183
2.7 0.002 0.013 0.571628 0.0376703
2.7 0.005 0.005 0.487792 0.0321455
3.5 8e-05 0.485 1.01693 0.0670159
3.5 8e-05 0.432 1.02649 0.0676457
3.5 0.00013 0.266 0.968076 0.0637962
3.5 0.0002 0.173 0.90782 0.0598253
3.5 0.00032 0.108 0.841271 0.0554398
3.5 0.0005 0.069 0.781804 0.0515209
3.5 0.0008 0.043 0.722654 0.0476229
3.5 0.0013 0.027 0.665401 0.04385
3.5 0.002 0.017 0.617734 0.0407087
3.5 0.008 0.004 0.482246 0.03178
4.5 0.00013 0.384 1.03336 0.0680986
4.5 0.00013 0.342 1.03865 0.0684468
4.5 0.0002 0.222 0.9769 0.0643777
4.5 0.00032 0.139 0.906547 0.0597415
4.5 0.0005 0.089 0.841673 0.0554663
4.5 0.0008 0.056 0.777004 0.0512046
4.5 0.0013 0.034 0.712954 0.0469837
4.5 0.002 0.022 0.65504 0.0431671
4.5 0.0032 0.014 0.608981 0.0401318
6.5 0.00013 0.554 1.11524 0.073494
6.5 0.00013 0.494 1.12919 0.0744136
6.5 0.0002 0.36 1.07005 0.0705161
6.5 0.0002 0.321 1.07448 0.0708085
6.5 0.00032 0.201 1.00079 0.0659522
6.5 0.0005 0.128 0.928782 0.0612067
6.5 0.0008 0.08 0.856195 0.0564232
6.5 0.0013 0.049 0.786034 0.0517997
6.5 0.002 0.032 0.727653 0.0479524
6.5 0.0032 0.02 0.668153 0.0440313
6.5 0.005 0.013 0.615419 0.0405561
8.5 0.0002 0.471 1.13 0.0744673
8.5 0.0002 0.42 1.13903 0.0750622
8.5 0.00032 0.262 1.06664 0.0702917
8.5 0.0005 0.168 0.991601 0.0653465
8.5 0.0008 0.105 0.913667 0.0602106
8.5 0.0013 0.065 0.837796 0.0552108
8.5 0.002 0.042 0.772623 0.0509158
8.5 0.0032 0.026 0.70991 0.0467831
8.5 0.005 0.017 0.653222 0.0430473
10 0.0002 0.554 1.15792 0.0763072
10 0.00032 0.309 1.10513 0.0728282
10 0.0005 0.198 1.02874 0.067794
10 0.0008 0.124 0.945637 0.0623175
10 0.0013 0.076 0.8679 0.0571946
10 0.002 0.049 0.802265 0.0528693
10 0.005 0.02 0.676453 0.0445783
12 0.0002 0.593 1.19874 0.0789967
12 0.00032 0.416 1.13852 0.0750286
12 0.00032 0.371 1.14453 0.0754244
12 0.0005 0.237 1.06837 0.0704057
12 0.0008 0.148 0.985053 0.064915
12 0.0013 0.091 0.902649 0.0594845
12 0.002 0.059 0.834132 0.0549693
12 0.0032 0.037 0.764188 0.05036
12 0.005 0.024 0.702325 0.0462832
15 0.00032 0.52 1.17556 0.0774692
15 0.00032 0.463 1.187 0.0782232
15 0.0005 0.296 1.11638 0.0735695
15 0.0008 0.185 1.03114 0.0679519
15 0.0013 0.114 0.944794 0.0622619
15 0.002 0.074 0.872517 0.0574989
15 0.0032 0.046 0.798882 0.0526463
15 0.005 0.03 0.733177 0.0483164
15 0.008 0.019 0.669238 0.0441028
18 0.0005 0.399 1.14682 0.0755757
18 0.0005 0.356 1.15226 0.0759341
18 0.0008 0.222 1.06775 0.0703645
18 0.0013 0.137 0.978736 0.0644987
18 0.002 0.089 0.903082 0.0595131
18 0.0032 0.056 0.826167 0.0544444
18 0.005 0.036 0.758382 0.0499774
18 0.008 0.022 0.692318 0.0456237
22 0.0005 0.488 1.17826 0.0776473
22 0.0008 0.272 1.10573 0.0728677
22 0.0013 0.167 1.0145 0.0668558
22 0.002 0.109 0.93693 0.0617437
22 0.0032 0.068 0.857284 0.056495
22 0.005 0.043 0.787466 0.051894
22 0.008 0.027 0.71822 0.0473307


==> anc/Fig3/Analysis_K_Factor_MAP_DIS_samples_new.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rc('text', usetex=True)
plt.rc('text.latex')
plt.rc('font', family='serif', size=12)
figurestyle = dict(bbox_inches="tight")

rng = np.random.default_rng(12345)  # reproducibility

################################################################################
# read the experimental data
filename_exp_pp = "./EXPERIMENT/dEdy_pp_5.02TeV.txt"
dEdy_exp_pp, dEdy_exp_pp_err = np.loadtxt(filename_exp_pp, comments='#')

filename_exp_pA = "./EXPERIMENT/dEdy_pPb_5.02TeV.txt"
dEdy_exp_pA, dEdy_exp_pA_err = np.loadtxt(filename_exp_pA, comments='#')

################################################################################
# read the model calculations (posterior samples)
dEdy_model_pp = []
dEdy_model_pA = []

for i in range(11):
    dEdy_model_pp.append(
        np.loadtxt(f"./dEdy_results/dEdy_pp_{i}.dat", comments='#')
    )
    dEdy_model_pA.append(
        np.loadtxt(f"./dEdy_results/dEdy_pA_{i}.dat", comments='#')
    )

################################################################################
# posterior predictive means (ONE value per posterior draw)
means_pp = np.array([np.mean(run) for run in dEdy_model_pp])
means_pA = np.array([np.mean(run) for run in dEdy_model_pA])

# posterior predictive central values and uncertainties
avg_dEdy_model_pp = np.mean(means_pp)
avg_dEdy_model_pA = np.mean(means_pA)

avg_dEdy_model_pp_err = np.std(means_pp, ddof=1)
avg_dEdy_model_pA_err = np.std(means_pA, ddof=1)

print(f"Model dEdy_pp = {avg_dEdy_model_pp:.4f} ± {avg_dEdy_model_pp_err:.4f}")
print(f"Model dEdy_pA = {avg_dEdy_model_pA:.4f} ± {avg_dEdy_model_pA_err:.4f}")

################################################################################
# K-factor posterior distributions
# sample experimental uncertainty
dEdy_exp_pp_samples = rng.normal(
    dEdy_exp_pp, dEdy_exp_pp_err, size=len(means_pp)
)
dEdy_exp_pA_samples = rng.normal(
    dEdy_exp_pA, dEdy_exp_pA_err, size=len(means_pA)
)

K_pp_samples = dEdy_exp_pp_samples / means_pp
K_pA_samples = dEdy_exp_pA_samples / means_pA

# posterior summaries
K_factor_pp = np.mean(K_pp_samples)
K_factor_pp_err = np.std(K_pp_samples, ddof=1)

K_factor_pA = np.mean(K_pA_samples)
K_factor_pA_err = np.std(K_pA_samples, ddof=1)

print(f"K-factor_pp = {K_factor_pp:.4f} ± {K_factor_pp_err:.4f}")
print(f"K-factor_pA = {K_factor_pA:.4f} ± {K_factor_pA_err:.4f}")

################################################################################
# combined K-factor (posterior distribution)
K_avg_samples = 0.5 * (K_pp_samples + K_pA_samples)

K_factor_avg = np.mean(K_avg_samples)
K_factor_avg_err = np.std(K_avg_samples, ddof=1)

print(f"K-factor_avg = {K_factor_avg:.4f} ± {K_factor_avg_err:.4f}")

################################################################################
# write results
filename = "K_factors_pT0_extrapolation.dat"
with open(filename, "w") as f:
    f.write("# Posterior predictive K-factors\n")
    f.write(f"# K_pp  = {K_factor_pp:.6f} +- {K_factor_pp_err:.6f}\n")
    f.write(f"# K_pA  = {K_factor_pA:.6f} +- {K_factor_pA_err:.6f}\n")
    f.write(f"# K_avg = {K_factor_avg:.6f} +- {K_factor_avg_err:.6f}\n")


==> anc/Fig3/Analysis_K_Factor_MAP_only_pT0_ext.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rc('text', usetex=True)
plt.rc('text.latex')
plt.rc('font', family='serif', size=15)
figurestyle = dict(bbox_inches="tight")


rng = np.random.default_rng(12345)  # reproducibility

# ------------------------------------------------------------------
# Experimental integrated dE/dy (mean ± std)
# ------------------------------------------------------------------
dEdy_exp_pp, dEdy_exp_pp_err = np.loadtxt(
    "./EXPERIMENT/dEdy_pp_5.02TeV.txt", comments="#"
)
dEdy_exp_pA, dEdy_exp_pA_err = np.loadtxt(
    "./EXPERIMENT/dEdy_pPb_5.02TeV.txt", comments="#"
)

print("Experimental dEdy_pp: ",dEdy_exp_pp,"+-",dEdy_exp_pp_err)
print("Experimental dEdy_pA: ",dEdy_exp_pA,"+-",dEdy_exp_pA_err)

# ------------------------------------------------------------------
# Posterior model runs (11 runs)
# ------------------------------------------------------------------
dEdy_model_pp = []
dEdy_model_pA = []

for i in range(11):
    dEdy_model_pp.append(
        np.loadtxt(f"./dEdy_results/dEdy_pp_{i}.dat", comments="#")
    )
    dEdy_model_pA.append(
        np.loadtxt(f"./dEdy_results/dEdy_pA_{i}.dat", comments="#")
    )

# ------------------------------------------------------------------
# Posterior predictive means (one per posterior sample)
# ------------------------------------------------------------------
means_pp = np.array([np.mean(run) for run in dEdy_model_pp])
means_pA = np.array([np.mean(run) for run in dEdy_model_pA])

# ------------------------------------------------------------------
# Sample experimental normalization uncertainty
# ------------------------------------------------------------------
dEdy_exp_pp_s = rng.normal(dEdy_exp_pp, dEdy_exp_pp_err, size=len(means_pp))
dEdy_exp_pA_s = rng.normal(dEdy_exp_pA, dEdy_exp_pA_err, size=len(means_pA))

# ------------------------------------------------------------------
# Per-sample averaged K-factor
# ------------------------------------------------------------------
K_samples = 0.5 * (
    dEdy_exp_pp_s / means_pp +
    dEdy_exp_pA_s / means_pA
)

print(
    f"K-factor = {K_samples.mean():.4f} ± {K_samples.std(ddof=1):.4f}"
)

# ------------------------------------------------------------------
# Rescale each posterior run with its own K-factor
# ------------------------------------------------------------------
dEdy_model_pp_rescaled = [
    run * K for run, K in zip(dEdy_model_pp, K_samples)
]
dEdy_model_pA_rescaled = [
    run * K for run, K in zip(dEdy_model_pA, K_samples)
]

means_pp_rescaled = np.array([np.mean(run) for run in dEdy_model_pp_rescaled])
means_pA_rescaled = np.array([np.mean(run) for run in dEdy_model_pA_rescaled])

avg_dEdy_pp = means_pp_rescaled.mean()
avg_dEdy_pA = means_pA_rescaled.mean()

# ------------------------------------------------------------------
# Experimental distributions
# ------------------------------------------------------------------
x_pp_exp, y_pp_exp, y_err_pp_exp = np.loadtxt(
    "./EXPERIMENT/dETdy_avgET_pp_pT0_ext.txt", comments="#"
).T

x_pA_exp, y_pA_exp, y_err_pA_exp = np.loadtxt(
    "./EXPERIMENT/dETdy_avgET_pPb_pT0_ext.txt", comments="#"
).T

# ------------------------------------------------------------------
# Bin edges (shared across posterior samples)
# ------------------------------------------------------------------
def make_bin_edges(x):
    edges = np.zeros(len(x) + 1)
    edges[1:-1] = 0.5 * (x[1:] + x[:-1])
    edges[0] = x[0] - (x[1] - x[0]) / 2
    edges[-1] = x[-1] + (x[-1] - x[-2]) / 2
    return edges

bin_edges_pp = make_bin_edges(x_pp_exp) * avg_dEdy_pp
bin_edges_pA = make_bin_edges(x_pA_exp) * avg_dEdy_pA

# ------------------------------------------------------------------
# Histogram each posterior sample separately
# ------------------------------------------------------------------
hists_pp = []
hists_pA = []

for run_pp, run_pA in zip(dEdy_model_pp_rescaled, dEdy_model_pA_rescaled):

    hist_pp, _ = np.histogram(run_pp, bins=bin_edges_pp, density=True)
    hist_pA, _ = np.histogram(run_pA, bins=bin_edges_pA, density=True)

    hist_pp *= np.mean(run_pp)
    hist_pA *= np.mean(run_pA)

    hists_pp.append(hist_pp)
    hists_pA.append(hist_pA)

hists_pp = np.array(hists_pp)
hists_pA = np.array(hists_pA)

# ------------------------------------------------------------------
# Posterior predictive mean and uncertainty (shape + normalization)
# ------------------------------------------------------------------
hist_pp_mean = hists_pp.mean(axis=0)
hist_pp_std  = hists_pp.std(axis=0, ddof=1)

hist_pA_mean = hists_pA.mean(axis=0)
hist_pA_std  = hists_pA.std(axis=0, ddof=1)

bin_centers_pp = 0.5 * (bin_edges_pp[1:] + bin_edges_pp[:-1]) / avg_dEdy_pp
bin_centers_pA = 0.5 * (bin_edges_pA[1:] + bin_edges_pA[:-1]) / avg_dEdy_pA

# ------------------------------------------------------------------
# Plot
# ------------------------------------------------------------------
fig, axs = plt.subplots(
    2, 1, figsize=(6, 8), sharex=True,
    gridspec_kw={"hspace": 0.05}
)

axs[0].plot(bin_centers_pp, hist_pp_mean, color="green", label=r"$p+p$ Model")
axs[0].fill_between(
    bin_centers_pp,
    hist_pp_mean - hist_pp_std,
    hist_pp_mean + hist_pp_std,
    color="green", alpha=0.3
)
axs[0].errorbar(
    x_pp_exp, y_pp_exp, yerr=y_err_pp_exp,
    fmt="x", color="orange", label=r"$p+p$ ALICE"
)

axs[1].plot(bin_centers_pA, hist_pA_mean, color="green", label=r"$p+A$ Model")
axs[1].fill_between(
    bin_centers_pA,
    hist_pA_mean - hist_pA_std,
    hist_pA_mean + hist_pA_std,
    color="green", alpha=0.3
)
axs[1].errorbar(
    x_pA_exp, y_pA_exp, yerr=y_err_pA_exp,
    fmt="x", color="orange", label=r"$p+A$ ALICE"
)

axs[1].set_xlabel(
    r"$(\mathrm{d}E_{\perp}/\mathrm{d}y)"
    r"/\langle \mathrm{d}E_{\perp}/\mathrm{d}y\rangle$"
)
axs[0].set_ylabel(
    r"$p(\mathrm{d}E_{\perp}/\mathrm{d}y)"
    r"\cdot\langle \mathrm{d}E_{\perp}/\mathrm{d}y\rangle\;[\mathrm{GeV}]$"
)
axs[1].set_ylabel(
    r"$p(\mathrm{d}E_{\perp}/\mathrm{d}y)"
    r"\cdot\langle \mathrm{d}E_{\perp}/\mathrm{d}y\rangle\;[\mathrm{GeV}]$"
)

axs[0].set_yscale("log")
axs[1].set_yscale("log")
axs[0].set_ylim(1e-4, None)
axs[1].set_ylim(1e-3, None)

axs[0].legend()
axs[1].legend()

plt.savefig("dEdy.pdf", **figurestyle)

axs[0].set_xscale("log")
axs[1].set_xscale("log")
plt.savefig("dEdy_log.pdf", **figurestyle)

plt.close()

==> anc/Fig3/EXPERIMENT/dETdy_avgET_pPb.txt <==
# ET/<ET> P(ET)*<ET> sigma[P(ET)*<ET>]
0.014319670408227137 0.9828156423294793 0.0005527471952255494
0.06263589011087911 0.9891808116602764 0.0005010606479813839
0.11095210981353108 0.933530140480986 0.00032857349767519107
0.15926832951618303 0.8325601673598844 0.00017093132979172304
0.207584549218835 0.7325871364081316 8.010579524851218e-05
0.255900768921487 0.6681704709021362 4.316326790630977e-05
0.30421698862413893 0.6314728385259076 2.2246524782461766e-05
0.3525332083267909 0.6064395758727384 6.142548193923003e-06
0.4008494280294429 0.5852670587872725 6.277260815456984e-06
0.4491656477320949 0.5668179734452515 1.57222345850304e-05
0.49748186743474687 0.5504128747632795 2.3395175878708948e-05
0.5457980871373989 0.5353515595839669 2.9927610063455994e-05
0.5941143068400507 0.5208705516389488 3.5857943825076856e-05
0.6424305265427027 0.5070454266610342 4.0603242097937635e-05
0.6907467462453547 0.49381801665006586 4.414340978318112e-05
0.7390629659480067 0.48094878453581985 4.676653981631376e-05
0.7873791856506587 0.46820985631868556 4.879854409269174e-05
0.8356954053533107 0.4555017636577416 5.03930448342596e-05
0.8840116250559626 0.4428843980158444 5.1496383761932784e-05
0.9323278447586146 0.4304000430807193 5.2129512280596634e-05
0.9806440644612666 0.4179901397018993 5.244438111078191e-05
1.0289602841639185 0.40535570429155005 5.278031303596738e-05
1.0772765038665706 0.39231684586952176 5.321161984098e-05
1.1255927235692225 0.3790558140891658 5.343291868464347e-05
1.1739089432718743 0.36609708198822566 5.3109837120120946e-05
1.2222251629745264 0.3537165163644559 5.233663474457657e-05
1.2705413826771783 0.34181262319938593 5.1390484598582515e-05
1.3188576023798304 0.3300413459415547 5.0346912674137114e-05
1.3671738220824823 0.3181103854049417 4.919091260210259e-05
1.4154900417851344 0.30598549583090934 4.7952091161023125e-05
1.4638062614877863 0.29385313639049604 4.6678903993543e-05
1.5121224811904384 0.2819098406653852 4.537971264099434e-05
1.5604387008930902 0.2702210349939626 4.401945072156047e-05
1.608754920595742 0.25875409090144014 4.2607277910682376e-05
1.6570711402983942 0.2474850359233265 4.117544483017045e-05
1.705387360001046 0.23646420032366194 3.97556887402238e-05
1.7537035797036982 0.2257576511078013 3.837224582064518e-05
1.80201979940635 0.2153396362080456 3.707213397197635e-05
1.8503360191090021 0.20513657954028552 3.58538303933861e-05
1.898652238811654 0.195123944077233 3.466034683353018e-05
1.946968458514306 0.18540594210702088 3.3348066941392235e-05
1.995284678216958 0.17598776885636472 3.192071141780684e-05
2.04360089791961 0.16682649015632867 3.0444196160233224e-05
2.0919171176222617 0.157906381420747 2.9008962900773016e-05
2.140233337324914 0.14929740778288622 2.7630152791048017e-05
2.188549557027566 0.14108643072975033 2.627510868358772e-05
2.236865776730218 0.133274737062585 2.4918898936891007e-05
2.2851819964328697 0.12582345473654138 2.3565494641579983e-05
2.3334982161355216 0.11869474444954169 2.2245182144459767e-05
2.381814435838174 0.11190481482984614 2.097435253721864e-05
2.4301306555408257 0.10546560774640631 1.977489090080397e-05
2.4784468752434776 0.09928857355500251 1.871639025017408e-05
2.5267630949461295 0.09331001552479375 1.77881068995875e-05
2.575079314648782 0.08752903061813767 1.6919291717052273e-05
2.6233955343514337 0.08205901466189562 1.5988961386669347e-05
2.6717117540540856 0.07691943601262322 1.5009911668527105e-05
2.7200279737567374 0.07207753057752078 1.4040243582261301e-05
2.7683441934593893 0.06746351653362485 1.3135374604074925e-05
2.8166604131620416 0.06305531318129443 1.2289141995117723e-05
2.8649766328646935 0.05886010318967092 1.1477186109972352e-05
2.9132928525673454 0.054901936628054614 1.0691065352268972e-05
2.9616090722699973 0.05119449687441358 9.938848861936497e-06
3.0099252919726496 0.04772187657125156 9.252172458369832e-06
3.0582415116753014 0.04448101646595989 8.638373074486388e-06
3.1065577313779533 0.04148246225800248 8.087278725776352e-06
3.154873951080605 0.03872424933173975 7.546826635186198e-06
3.203190170783257 0.03611737807464498 6.996857042688309e-06
3.2515063904859094 0.03354518546546205 6.454446348456746e-06
3.2998226101885613 0.030955176478496733 6.0097589004783034e-06
3.348138829891213 0.028460710243324038 5.671736925692868e-06
3.396455049593865 0.026237226327264395 5.360913403202161e-06
3.4447712692965173 0.024356426434687217 4.9510635441086614e-06
3.493087488999169 0.022704606972637514 4.442437810797635e-06
3.541403708701821 0.021057866507021367 3.9761302173149435e-06
3.589719928404473 0.0193386477761332 3.6792515782630007e-06
3.638036148107125 0.017644719151697137 3.528633860216867e-06
3.686352367809777 0.016154754985091342 3.379337149459305e-06
3.734668587512429 0.014876482994431856 3.1827090221417873e-06
3.782984807215081 0.013748313580569124 2.950744048220786e-06
3.8313010269177328 0.012683362078022996 2.733932589111413e-06
3.879617246620385 0.011659997311873437 2.541531794510335e-06
3.927933466323037 0.010679447858843614 2.3632578949205446e-06
3.976249686025689 0.009780491320889664 2.1679649435262254e-06
4.024565905728341 0.008978988362216151 1.9600636197134935e-06
4.072882125430993 0.008284886690769839 1.749063164631809e-06
4.121198345133645 0.007690676818160204 1.5420263423476448e-06
4.169514564836296 0.0071832333541282985 1.3368065066248415e-06
4.217830784538949 0.006719132213743238 1.1597034669863933e-06
4.266147004241601 0.006210099899950525 1.070334205276796e-06
4.314463223944252 0.005634126380758097 1.0503938976347126e-06
4.362779443646905 0.005059964945184616 1.0051986541016523e-06
4.411095663349556 0.004573946938473947 8.866194557316961e-07
4.4594118830522085 0.004198640629697651 7.190967325500117e-07
4.507728102754861 0.0038530088470146305 6.147067632146603e-07
4.556044322457512 0.0034815307218418502 6.13082560884769e-07
4.6043605421601645 0.0030947813586674052 6.647204569404549e-07
4.652676761862816 0.002767567127284283 6.735487030438612e-07
4.700992981565468 0.0024930837869547927 6.437433061870336e-07
4.749309201268121 0.0022561003138701604 5.852422871348912e-07
4.797625420970772 0.0020209098881307217 5.242286150060674e-07


==> anc/Fig3/EXPERIMENT/dETdy_avgET_pPb_pT0_ext.txt <==
# ET/<ET> P(ET)*<ET> sigma[P(ET)*<ET>]
0.014631040783666815 0.976257947904945 0.0006884111387235053
0.06375926956388943 0.9872800875066889 0.0006412982747271475
0.11288749834411203 0.9443261245286263 0.00046856029777631573
0.16201572712433465 0.847479376758956 0.0002807402235070676
0.21114395590455726 0.7424845937364648 0.00014518171816104529
0.26027218468477986 0.6734720876625923 7.589793078948036e-05
0.3094004134650025 0.6366614816316302 4.3555117505591804e-05
0.3585286422452251 0.6104272932710817 1.880771814232273e-05
0.40765687102544773 0.5864242069324325 3.776203504547451e-06
0.45678509980567034 0.565402866099074 2.1473874966070943e-05
0.5059133285858929 0.5480674259930327 3.2789073779702244e-05
0.5550415573661156 0.5334441536894023 3.944307260940525e-05
0.6041697861463382 0.5193926682117842 4.526929150112448e-05
0.6532980149265608 0.5050589962185255 5.1495111373220834e-05
0.7024262437067834 0.49053878338537776 5.7648086338809014e-05
0.751554472487006 0.47652011354992596 6.225278867316649e-05
0.8006827012672286 0.46303348699724384 6.531773244993818e-05
0.8498109300474512 0.44945989494746075 6.804021845636032e-05
0.8989391588276738 0.43491716774908457 7.205248020281988e-05
0.9480673876078964 0.4193705990313364 7.740469242685397e-05
0.997195616388119 0.4048051401324612 8.07438233971363e-05
1.0463238451683416 0.3927292381890797 7.956413548213156e-05
1.0954520739485643 0.3832444172266896 7.360099034143034e-05
1.1445803027287869 0.3731223315298666 6.814463232080957e-05
1.1937085315090095 0.3599087598367082 6.777338668797177e-05
1.242836760289232 0.34423688818556614 7.188292187666161e-05
1.2919649890694547 0.32931088202786407 7.51293754578386e-05
1.3410932178496773 0.31731354154776753 7.380405131288377e-05
1.3902214466298999 0.3077440908764207 6.842172813149062e-05
1.4393496754101225 0.2976646494350348 6.346984506467076e-05
1.488477904190345 0.2855930021781933 6.157523220064949e-05
1.5376061329705677 0.2717378049058344 6.264973240005262e-05
1.5867343617507903 0.2583617343411361 6.334900594266264e-05
1.635862590531013 0.2466036295968226 6.20550765390618e-05
1.6849908193112355 0.2362109984235293 5.919141803844332e-05
1.7341190480914581 0.22638422168188266 5.594749389043541e-05
1.7832472768716807 0.21646220923176382 5.332724400087014e-05
1.8323755056519033 0.20650340607338818 5.1198842408416434e-05
1.881503734432126 0.19696814262634219 4.883202128434025e-05
1.9306319632123485 0.18809109216467004 4.5804538633772964e-05
1.9797601919925711 0.17988431385503545 4.2056387281212564e-05
2.0288884207727937 0.17109885332319263 3.929184541170866e-05
2.0780166495530166 0.16110591806876623 3.85162632050626e-05
2.127144878333239 0.15027491438440216 3.93686072619591e-05
2.176273107113462 0.14026539299907015 3.9744430064034234e-05
2.225401335893684 0.13218049257239853 3.827318130397651e-05
2.274529564673907 0.12560087976330284 3.54054869218484e-05
2.3236577934541294 0.11954684572153408 3.2234889426193215e-05
2.372786022234352 0.11289136457317069 3.0231492568384798e-05
2.4219142510145746 0.10578606341900708 2.9313875462109445e-05
2.4710424797947974 0.09901848191485414 2.8545776277706346e-05
2.52017070857502 0.09319936898821747 2.7089121033499576e-05
2.5692989373552426 0.08827213141400135 2.4880004865855073e-05
2.618427166135465 0.08362868554267923 2.2541203328204157e-05
2.667555394915688 0.0786384742484542 2.089786291771377e-05
2.71668362369591 0.07331987719191782 2.003363852086962e-05
2.765811852476133 0.06810792219062524 1.945109306328865e-05
2.8149400812563554 0.06369216560706972 1.8280878227385777e-05
2.8640683100365782 0.05998250927771123 1.6553254830168447e-05
2.9131965388168006 0.05669975604176787 1.4534647262080507e-05
2.9623247675970235 0.0529634208375818 1.3354824397496516e-05
3.011452996377246 0.04880282614105783 1.3083973049261886e-05
3.0605812251574687 0.044646162730304716 1.3221384787511727e-05
3.109709453937691 0.041244987257520765 1.28694461221212e-05
3.158837682717914 0.03864789655941483 1.1950790727467328e-05
3.2079659114981367 0.03654556631219465 1.0677200493732966e-05
3.257094140278359 0.03439813402410827 9.516046178432716e-06
3.306222369058582 0.03196654929905936 8.7015515276039e-06
3.3553505978388043 0.029417249175938263 8.16813807320886e-06
3.404478826619027 0.027030941134033867 7.73596777048572e-06
3.4536070553992495 0.024916147300339947 7.336230966382679e-06
3.5027352841794723 0.022994493937024244 6.959882968030803e-06
3.5518635129596947 0.02128654526561656 6.469425706373349e-06
3.6009917417399175 0.01977267481500241 5.8300674064334336e-06
3.65011997052014 0.018476012714639126 5.049381563514787e-06
3.6992481993003627 0.017206922875571365 4.40417912010493e-06
3.748376428080585 0.015816240906184265 4.118334504367649e-06
3.797504656860808 0.014349328025041292 4.108293342723491e-06
3.8466328856410303 0.013002667345284621 4.0923164045481815e-06
3.895761114421253 0.011950726247088234 3.84948354737642e-06
3.9448893432014756 0.011109644023694364 3.4470662401518806e-06
3.9940175719816984 0.0103736258977152 2.9669145967483353e-06
4.043145800761921 0.009588278359802102 2.59544022933532e-06
4.092274029542144 0.008786569036707353 2.343175068643509e-06
4.141402258322366 0.008019768883893729 2.187241143152084e-06
4.190530487102588 0.007323923346593128 2.081335433665837e-06
4.239658715882811 0.006695555891169546 2.0109359456239007e-06
4.288786944663034 0.006129979627669724 1.956225809337104e-06
4.337915173443257 0.0056152363332383865 1.8869901284277248e-06
4.387043402223479 0.005118423329485215 1.794616633618793e-06
4.436171631003702 0.004630033350530617 1.6720798261269913e-06
4.485299859783924 0.004207051112627258 1.502321953179751e-06
4.534428088564147 0.0038820136852986092 1.2935323454374664e-06
4.583556317344369 0.003671441072880365 1.046204556600728e-06
4.632684546124592 0.0034655462613320913 8.484868182794153e-07
4.681812774904815 0.003188926552875024 7.685004337316592e-07
4.730941003685038 0.0028415682135080693 7.889348411438601e-07
4.7800692324652605 0.002524064983948875 7.877754744508377e-07
4.829197461245482 0.002272014024621091 7.230292909417016e-07
4.878325690025705 0.002030609117599264 6.462369572729834e-07


==> anc/Fig3/EXPERIMENT/dETdy_avgET_pp.txt <==
# ET/<ET> P(ET)*<ET> sigma[P(ET)*<ET>]
0.049217392692974885 1.0182634239965784 0.00037834507642853097
0.13075972363391086 1.0062302224613875 0.0003795035572408055
0.2123020545748468 0.9767978716620046 0.00032891514934635494
0.2938443855157828 0.931141382184798 0.0002557196533078166
0.3753867164567187 0.8661236827221325 0.00017114595691577794
0.4569290473976547 0.7788186928040911 8.035407193537009e-05
0.5384713783385907 0.6833384771958864 1.1577228963778433e-05
0.6200137092795266 0.5920317150560034 3.14534773454932e-05
0.7015560402204626 0.5121963904126217 5.378598555376022e-05
0.7830983711613986 0.44867353180949954 6.183064857931947e-05
0.8646407021023346 0.4003412018737128 6.495174449318582e-05
0.9461830330432704 0.36301609501790055 6.623838605637377e-05
1.0277253639842066 0.3332042274793853 6.652085287592838e-05
1.1092676949251423 0.3079604263399382 6.601450612152222e-05
1.1908100258660783 0.2847777062494179 6.466029057754835e-05
1.2723523568070143 0.2627168237428516 6.258247064697984e-05
1.3538946877479503 0.24190603812731507 6.003489941055955e-05
1.4354370186888863 0.22250486196930733 5.723579588948992e-05
1.5169793496298223 0.20466875253615222 5.438461560099034e-05
1.5985216805707583 0.18855217238288371 5.160846855858765e-05
1.6800640115116943 0.1740526109831837 4.893984129181546e-05
1.76160634245263 0.16092943418105496 4.639283649195956e-05
1.843148673393566 0.14896197370888536 4.396455915924101e-05
1.924691004334502 0.13793996610030268 4.164770853973371e-05
2.006233335275438 0.1276936724922703 3.940680134341178e-05
2.0877756662163742 0.11815139292594254 3.7218048272749515e-05
2.16931799715731 0.10926860774777336 3.5094898568135806e-05
2.250860328098246 0.10100465445493446 3.304797951297727e-05
2.332402659039182 0.09332028301416984 3.108696136405138e-05
2.413944989980118 0.0861860601685791 2.9210733093794274e-05
2.495487320921054 0.07958163339256721 2.740569388753422e-05
2.57702965186199 0.07347259453174472 2.567539247274691e-05
2.658571982802926 0.06782525646461902 2.4023774400125524e-05
2.7401143137438617 0.06260803000763615 2.2453228142077627e-05
2.821656644684798 0.057790225285586035 2.0965858620627136e-05
2.9031989756257337 0.05333218092117143 1.957256731490861e-05
2.98474130656667 0.04920405076017025 1.8270843414936042e-05
3.0662836375076057 0.04537873395541954 1.7055325475624627e-05
3.147825968448542 0.04183106961107424 1.5919415287510182e-05
3.2293682993894777 0.038536208023208576 1.4856804310359771e-05
3.310910630330414 0.035483220181307354 1.3849782420321989e-05
3.3924529612713497 0.03266341379186913 1.2887457318760901e-05
3.4739952922122854 0.030059953251080167 1.197045216167228e-05
3.5555376231532216 0.027656582830704577 1.109902876661117e-05
3.6370799540941574 0.02543842872618371 1.0272656500409815e-05
3.7186222850350936 0.023387977429047083 9.493645513375925e-06
3.8001646159760294 0.021481153387432568 8.77422938138078e-06
3.8817069469169656 0.019711070506594982 8.112670811369439e-06
3.9632492778579014 0.018072181821136124 7.505811131670071e-06
4.044791608798837 0.0165593591604302 6.9501850235442e-06
4.126333939739773 0.015167051245236322 6.4426435030045205e-06
4.207876270680709 0.013895218042886483 5.9741617478653515e-06
4.2894186016216445 0.012738243343735309 5.536876739713591e-06
4.370960932562581 0.011683866703617143 5.128458868122159e-06
4.452503263503517 0.010720324144709322 4.746428795556397e-06
4.534045594444453 0.0098364987397457 4.388096182053668e-06
4.615587925385388 0.009021547598695447 4.0508272653570815e-06
4.697130256326324 0.008266300608379112 3.7342654585929843e-06
4.778672587267261 0.007567506367426435 3.438428427005805e-06
4.860214918208197 0.006922906317321488 3.162988138840062e-06
4.941757249149132 0.006330340199938631 2.9075770448435966e-06
5.023299580090068 0.0057877316536235875 2.6718060703006444e-06
5.104841911031005 0.005292992043489527 2.4552204781345687e-06
5.186384241971941 0.004842714430101992 2.2566953393744805e-06
5.267926572912876 0.0044324482106614825 2.0745682284528903e-06
5.349468903853812 0.00405782475262671 1.9071562142637442e-06
5.431011234794748 0.003714588034981055 1.7527656183074837e-06
5.512553565735685 0.0033985866187525434 1.6096986076017402e-06
5.59409589667662 0.003105656839408362 1.4765881521643176e-06
5.675638227617556 0.002833343323673619 1.35321455902352e-06
5.757180558558492 0.0025810802897180394 1.239210124308861e-06
5.8387228894994285 0.0023482881152361215 1.1342116285535317e-06
5.920265220440364 0.002134395015405815 1.0378502914475096e-06
6.0018075513813 0.001938777318581462 9.497806097886316e-07
6.083349882322236 0.001760612253026496 8.697226624102037e-07
6.164892213263172 0.001598630675335714 7.972665453720608e-07
6.246434544204108 0.0014516918231685637 7.317477282238333e-07
6.327976875145044 0.0013186189929950036 6.72527384387172e-07
6.40951920608598 0.0011982367794019487 6.189814608629921e-07
6.491061537026916 0.0010893492314688724 5.70512963161479e-07
6.572603867967852 0.0009916660097463155 5.260400866310548e-07
6.654146198908788 0.0009054427969282168 4.841832032378e-07
6.735688529849724 0.0008289354108314594 4.447755104864153e-07
6.8172308607906595 0.0007606301739264572 4.0757784758555904e-07
6.898773191731595 0.0006991056112134674 3.722991746261813e-07
6.980315522672532 0.0006431368524917693 3.385734361959652e-07
7.061857853613468 0.0005910046442087627 3.063270379168265e-07
7.1434001845544035 0.0005400950192061929 2.7679427849330467e-07
7.224942515495339 0.0004907800575561828 2.501490478261798e-07
7.306484846436275 0.0004436933861325087 2.263572026685092e-07
7.388027177377212 0.0003995011363021007 2.0531752683518024e-07
7.4695695083181475 0.00035873086933556195 1.8692701211718297e-07
7.551111839259083 0.0003220006543209447 1.7097636611584469e-07
7.632654170200019 0.000290131592107118 1.5670195987277468e-07
7.714196501140956 0.00026237227877043184 1.4373793581082463e-07
7.7957388320818914 0.0002377362759874526 1.318476209192833e-07
7.877281163022827 0.0002154354624160699 1.2074680692701152e-07
7.958823493963763 0.00019504334247906564 1.1004832537444412e-07
8.040365824904699 0.000175884221116789 9.943315830194537e-08
8.121908155845636 0.0001571650125166256 8.861488088778778e-08


==> anc/Fig3/EXPERIMENT/dETdy_avgET_pp_pT0_ext.txt <==
# ET/<ET> P(ET)*<ET> sigma[P(ET)*<ET>]
0.050850986261504756 0.9960247522357493 0.0004152091411606339
0.13263155597089274 0.9838697393882346 0.0004146547098279276
0.2144121256802807 0.9610135910748714 0.0003762995618252879
0.2961926953896687 0.9250331763553931 0.0003184253391558643
0.37797326509905665 0.8714234297934751 0.0002479559347878285
0.4597538348084446 0.7944682382792427 0.00016169803274876222
0.5415344045178326 0.7013911881692718 7.586563228187931e-05
0.6233149742272206 0.6074658218075171 9.699400554039444e-06
0.7050955439366086 0.522868393824204 3.397320448402315e-05
0.7868761136459965 0.4540805120700172 6.029357181149286e-05
0.8686566833553845 0.4025717701218845 7.433269209365884e-05
0.9504372530647724 0.36356428972849003 8.138951494073127e-05
1.0322178227741605 0.33263945126515315 8.512513734207488e-05
1.1139983924835484 0.3064721337270802 8.66561773168421e-05
1.1957789621929364 0.2825124731302356 8.616106524445699e-05
1.2775595319023243 0.26009500546353226 8.384313727015448e-05
1.3593401016117124 0.23923105542386408 8.039711001970515e-05
1.4411206713211004 0.21996442630870214 7.637546079287444e-05
1.5229012410304883 0.20227924190280278 7.241262933058027e-05
1.6046818107398764 0.18629468158345097 6.86900653992324e-05
1.6864623804492642 0.17186463236317948 6.522667918158886e-05
1.7682429501586523 0.1587383215199502 6.204700266314257e-05
1.8500235198680401 0.14673863538103618 5.906110247913549e-05
1.9318040895774282 0.1357763920142023 5.602318265637103e-05
2.0135846592868165 0.12566886171265132 5.292082241776421e-05
2.0953652289962044 0.11632319713252469 4.9789752120673725e-05
2.177145798705592 0.10769528943291905 4.664405096309045e-05
2.2589263684149805 0.09971986394911073 4.3531294601511094e-05
2.3407069381243684 0.0922829119067292 4.059061847975098e-05
2.422487507833756 0.08532505228330936 3.7871180769797376e-05
2.504268077543144 0.07878525985665644 3.542708389522491e-05
2.5860486472525324 0.07265030828128302 3.3233907336004736e-05
2.66782921696192 0.06691087136662517 3.126207677339149e-05
2.749609786671308 0.06156556239291789 2.9467198739389045e-05
2.8313903563806964 0.05662088227318194 2.7796311637435248e-05
2.913170926090084 0.05212147274277066 2.6132365228619856e-05
2.994951495799472 0.04802417166779057 2.448496620309036e-05
3.07673206550886 0.04428031286641273 2.287513523992733e-05
3.158512635218248 0.0408561083098435 2.1303215751835877e-05
3.240293204927636 0.037718136142084 1.9769193345422436e-05
3.322073774637024 0.034804673637163906 1.8318718244968404e-05
3.403854344346412 0.032086830834162965 1.696915774231683e-05
3.4856349140558 0.02954843573946368 1.5722301295367856e-05
3.567415483765188 0.0271798692061354 1.457252935903311e-05
3.6491960534745758 0.024971619163434614 1.3513809379510826e-05
3.730976623183964 0.022918493183807107 1.253552560674799e-05
3.812757192893352 0.021018943303406673 1.1625169586365644e-05
3.8945377626027398 0.019269567693403548 1.0774821225406572e-05
3.976318332312128 0.017666786506109457 9.976335242082183e-06
4.0580989020215155 0.016200120549488523 9.230191446727398e-06
4.139879471730904 0.014859984060415669 8.53621619917625e-06
4.221660041440292 0.013637388338952889 7.892204475895392e-06
4.3034406111496795 0.01252117570146291 7.294555796849381e-06
4.385221180859068 0.011500038837179916 6.739619538831067e-06
4.467001750568456 0.01056323570387023 6.223430461187789e-06
4.5487823202778435 0.009700441646074602 5.741923622943093e-06
4.630562889987232 0.008901994558287482 5.2907867808748446e-06
4.71234345969662 0.008162256450165372 4.866964809528729e-06
4.7941240294060075 0.007477645526840693 4.4709779817865265e-06
4.875904599115396 0.006842402413653845 4.106339332552806e-06
4.957685168824783 0.0062549968698891335 3.772391379877372e-06
5.0394657385341715 0.005713846874717859 3.4684458442659603e-06
5.12124630824356 0.005217758659393472 3.193152311037272e-06
5.203026877952947 0.004763507740453903 2.9445111985294834e-06
5.2848074476623355 0.0043486703036583925 2.71838360652535e-06
5.366588017371724 0.003971195912750508 2.5100883218418646e-06
5.448368587081111 0.003627847763387216 2.3162706088605976e-06
5.5301491567904995 0.003315791930777008 2.133171968450149e-06
5.611929726499888 0.003030015941410149 1.959667423648828e-06
5.693710296209275 0.0027677434023273446 1.795777799578091e-06
5.7754908659186635 0.0025272353958557614 1.6417533448195978e-06
5.857271435628051 0.0023069611192623393 1.4977639925353895e-06
5.939052005337439 0.002104436850116247 1.3648743518558816e-06
6.0208325750468275 0.0019173608576202135 1.2443302522080374e-06
6.102613144756215 0.0017456358073978167 1.1353891898272882e-06
6.184393714465603 0.0015886894542038578 1.0370576193147673e-06
6.2661742841749914 0.0014455276135545544 9.484856130037204e-07
6.347954853884379 0.0013151077999668556 8.68854969271922e-07
6.429735423593767 0.0011968868927601352 7.969251960384203e-07
6.5115159933031554 0.0010902181437163838 7.314774580914805e-07
6.593296563012543 0.000993897899744562 6.717931959557324e-07
6.675077132721931 0.0009068413981562988 6.172064753952682e-07
6.7568577024313194 0.0008279195368491263 5.671590642395176e-07
6.838638272140707 0.0007560507125969965 5.210917291236617e-07
6.920418841850095 0.000690191653873785 4.784463953087507e-07
7.0021994115594826 0.0006293336378354581 4.3867187629512817e-07
7.083979981268871 0.0005725859232446515 4.0124998641716973e-07
7.165760550978259 0.0005196586718774826 3.660850231683679e-07
7.2475411206876466 0.0004706192851477738 3.332688766370809e-07
7.329321690397035 0.0004255405446322769 3.028891266185598e-07
7.411102260106423 0.0003844782408699919 2.7503867444189387e-07
7.4928828298158106 0.00034747788326069625 2.4981252273446574e-07
7.574663399525199 0.0003145906824754315 2.2728619188304926e-07
7.656443969234587 0.0002855604624858255 2.0727693565172945e-07
7.7382245389439746 0.00025972491857772123 1.8936050966374602e-07
7.820005108653363 0.00023633185885347434 1.731431433092929e-07
7.901785678362751 0.00021477170562253053 1.5819384347226778e-07
7.9835662480721385 0.00019474107193168702 1.4397029246546854e-07
8.065346817781526 0.0001756704676465001 1.3001384564024956e-07
8.147127387490915 0.00015685417849925688 1.1591699426416088e-07


==> anc/Fig3/EXPERIMENT/dEdy_pPb_5.02TeV.txt <==
#computed_from_arXiv:2204.10210
#values_from_text_and_plots
#21.0 3.0
#20.6 0.4 # This is for pT>0.15
#14.4 0.4
23.2 0.3


==> anc/Fig3/EXPERIMENT/dEdy_pp_5.02TeV.txt <==
#computed_from_arXiv:2204.10210
#values_from_text_and_plots
#4.2 0.5
#5.7 0.2 # this is for pT>0.15
#4.2 0.1
6.80 0.08


==> anc/Fig3/K_factors_pT0_extrapolation.dat <==
# Posterior predictive K-factors
# K_pp  = 2.091402 +- 0.044798
# K_pA  = 1.764914 +- 0.035197
# K_avg = 1.928158 +- 0.034485


==> anc/Fig3/README.md <==
# Data and scripts for Fig. 3

The `Analysis_K_Factor_MAP_only_pT0_ext.py` creates the dE/dy distribution plots in Fig. 3. The `Analysis_K_Factor_MAP_DIS_samples_new.py` script computes the K factor for the separate small systems and the average one.

The data in dEdy_results is compressed in a tar file and has to be extracted first. This is just to avoid unpacking in arXiv.

To extract it on Linux/macOS:

    xz -d compressed_data.tar.xz
    tar -xf compressed_data.tar

Alternatively, in a single step:

    tar -xJf compressed_data.tar.xz

==> anc/Fig4/README.md <==
# Multiplicity estimator calibration factor

The fit parameters are given in Tab.I. The proportionality factors $C(\eta/s)$ are given in the file `slope_sim_vs_estimator_eta_s_tau_hydro.dat`.
The first columns contain the following information: $\tau_{\rm hydro}$, $\eta/s$, $C(\eta/s)$, $\Delta C(\eta/s)$.


==> anc/Fig4/slope_sim_vs_estimator_eta_s_tau_hydro.dat <==
0.4 0.16 0.8569736002017919 0.0014536708144187087
0.4 0.24 0.8382549790192718 0.0014759397985640024
0.4 0.32 0.8162479366095837 0.0011422158506053067
0.4 0.40 0.7974629729463041 0.0015080560983049807
0.4 0.48 0.7812129090861659 0.0012707354543333525
0.4 0.56 0.766188528816514 0.00119639716217054
0.4 0.64 0.7510533517766511 0.0012594969152179881
0.4 0.72 0.7365287678463669 0.0011078254174785444
0.6 0.16 0.8551464450307307 0.0014015652704678994
0.6 0.24 0.8354027332730852 0.0013555537624456843
0.6 0.32 0.8141852302885685 0.0014709665311550893
0.6 0.40 0.7954132228284552 0.0013661766601324725
0.6 0.48 0.7769197759316782 0.0011763453237091403
0.6 0.56 0.7603767813665128 0.001526461812108616
0.6 0.64 0.7455683533831483 0.001368626343825309
0.6 0.72 0.7302510366453475 0.0011233888402273316
0.8 0.16 0.8595168145231986 0.0016060053549939775
0.8 0.24 0.8379096801732491 0.0015969357292151345
0.8 0.32 0.8177555142561852 0.001378238562218188
0.8 0.40 0.795416936163289 0.0014592574038900926
0.8 0.48 0.7759771386137976 0.0013561689326732967
0.8 0.56 0.7591618089558793 0.0014905778619854742
0.8 0.64 0.7429831500735922 0.001176369498186285
0.8 0.72 0.72723520402639 0.0013830993600543393
1.0 0.16 0.8645812774746263 0.0018504051306417505
1.0 0.24 0.8394919582113484 0.001617673422415433
1.0 0.32 0.8175857303987988 0.001570717977864213
1.0 0.40 0.794081871139634 0.0014237489442591631
1.0 0.48 0.7761697634256302 0.001568474268879233
1.0 0.56 0.7573268500433312 0.001520020440599455
1.0 0.64 0.7416721441741754 0.0014772864959162536
1.0 0.72 0.7270113729319118 0.001286151449801398


==> anc/Fig5/README.md <==
# Charged hadron multiplicity prediction

The files `centrality_output_tau_h_0.4_final.dat` to `centrality_output_tau_h_1.0_final.dat` contain the estimator prediction for the final value of $\eta/s$ for the different $\tau_{\rm hydro}$ values. The paper shows only the one for 0.8 fm.


==> anc/Fig5/centrality_output_tau_h_0.4_final.dat <==
# CentralityMin CentralityMax dNchdEtaMin dNchdEtaMax dNchdEtaAvg dNchdEtaAvgErr
0 - 2.5 1913.7109615498562 2345.875389388093 2041.3509140027911 6.856896660131225
2.5 - 5 1715.2263664164802 1913.3424644043425 1811.804790964748 10.08378157121018
5 - 7.5 1541.4310800325022 1715.2038053667548 1628.9249591814432 5.061326271549198
7.5 - 10 1391.2045702615662 1541.3633968833267 1464.9498643275313 6.233273067969307
10 - 20 929.6882167306997 1391.1970499116578 1146.481723525224 10.244268119517685
20 - 30 614.8074058894908 929.6882167306997 762.9687806594154 12.589754373595303
30 - 40 390.47085591087193 614.7923651896739 496.24628506177277 7.16879967139418
40 - 50 234.03404118554838 390.45807131602754 308.0950416227855 6.022412815240131
50 - 60 128.139242089857 233.94379698664713 176.94488295837968 4.2063008094252785
60 - 70 63.329844224435554 128.13698598488446 93.03209616632536 2.473589451242244
70 - 80 26.74830535082942 63.32623445647951 43.17331755751587 0.3723908031908124
80 - 90 9.098645743720597 26.747703722836746 16.842465191187628 0.26215115067494027


==> anc/Fig5/centrality_output_tau_h_0.6_final.dat <==
# CentralityMin CentralityMax dNchdEtaMin dNchdEtaMax dNchdEtaAvg dNchdEtaAvgErr
0 - 2.5 1908.0259908978228 2338.9066083077996 2035.2867693802357 6.836527201492882
2.5 - 5 1710.1310245646603 1907.6585884293527 1806.4225481544197 10.053826158169526
5 - 7.5 1536.852023618978 1710.1085305359782 1624.0859888388104 5.046290828949838
7.5 - 10 1387.0717846362456 1536.7845415329325 1460.5980070446228 6.214756178444606
10 - 20 926.9264359112101 1387.0642866266849 1143.075924487497 10.213835956677418
20 - 30 612.9810266037161 926.9264359112101 760.7022653843221 12.552354585660705
30 - 40 389.3109026050028 612.9660305845949 494.77210969075844 7.147503657230599
40 - 50 233.33880732711916 389.2981559887497 307.1797982527815 6.004522318296252
50 - 60 127.75858490322275 233.24883121239185 176.4192411624884 4.193805350531201
60 - 70 63.14171325113424 127.7563355003546 92.7557301178316 2.466241276038136
70 - 80 26.66884542507974 63.138114206545154 43.04506462476023 0.37128455944253314
80 - 90 9.071616827094438 26.668245584314896 16.7924320763424 0.261372390649038


==> anc/Fig5/centrality_output_tau_h_0.8_final.dat <==
# CentralityMin CentralityMax dNchdEtaMin dNchdEtaMax dNchdEtaAvg dNchdEtaAvgErr
0 - 2.5 1912.8838309228227 2344.8614717062947 2040.468615737578 6.853933020716341
2.5 - 5 1714.485023398405 1912.515493046541 1811.0217055025632 10.07942323040453
5 - 7.5 1540.7648535848448 1714.4624720998572 1628.2209167476856 5.059138700878013
7.5 - 10 1390.6032736542663 1540.6971996892016 1464.3166940504102 6.230578966736448
10 - 20 929.2863934600489 1390.5957565547503 1145.986199297211 10.239840414350386
20 - 30 614.541678177545 929.2863934600489 762.6390156851672 12.584312918935641
30 - 40 390.30208935710436 614.5266439785131 496.0318009995641 7.165701223464233
40 - 50 233.9328886462557 390.2893102879272 307.96187896129516 6.0198098505353075
50 - 60 128.08385865223923 233.8426834520643 176.86840509158978 4.20448279181661
60 - 70 63.3024722467358 128.08160352238446 92.99188649120599 2.472520333891229
70 - 80 26.736744387328955 63.29886403896816 43.15465749131991 0.3722298510696566
80 - 90 9.094713191360096 26.73614301936768 16.835185659913428 0.26203784555729476


==> anc/Fig5/centrality_output_tau_h_1.0_final.dat <==
# CentralityMin CentralityMax dNchdEtaMin dNchdEtaMax dNchdEtaAvg dNchdEtaAvgErr
0 - 2.5 1913.6961201174051 2345.857196384118 2041.3350826822268 6.856843482733518
2.5 - 5 1715.2130642947038 1913.3276258297033 1811.79073984681 10.083703368301745
5 - 7.5 1541.4191257480195 1715.1905034199465 1628.9123263543154 5.06128701936654
7.5 - 10 1391.1937810310762 1541.351443123748 1464.9385031790127 6.233224726969697
10 - 20 929.6810067051805 1391.1862607394905 1146.472832197642 10.24418867198545
20 - 30 614.8026378640322 929.6810067051805 762.9628635957376 12.589656736077025
30 - 40 390.4678276861564 614.7875972808608 496.24243651522266 7.168744075090353
40 - 50 234.03222617770066 390.4550431904606 308.0926522485066 6.022366109528133
50 - 60 128.13824832959537 233.94198267867165 176.94351069497066 4.206268188235051
60 - 70 63.32935308150745 128.13599224211964 93.03137467305979 2.473570267775414
70 - 80 26.74809790927998 63.3257433415463 43.17298273481324 0.3723879151826109
80 - 90 9.098575180851432 26.747496285953122 16.84233457255479 0.26214911761003423


==> anc/Fig6/README.md <==
## README

You find the necessary information to plot each curve of figure 6 in each file of this folder.
The name of the file references the initial time when the temperature starts to be computed.

Each file contains: tau [fm] (x-axis), temperature [GeV] (y-axis) error [GeV] (fill between temperature-error to temperature+error)

==> anc/Fig6/tau0_0p08.txt <==
# information extracted from 0.08 fm: tau temperature error 
0.080 0.762700 0.023729
0.081 0.761431 0.023689
0.082 0.760174 0.023650
0.083 0.758938 0.023611
0.084 0.757725 0.023573
0.085 0.756524 0.023536
0.086 0.755338 0.023499
0.087 0.754165 0.023462
0.088 0.753005 0.023426
0.089 0.751860 0.023391
0.090 0.750726 0.023355
0.091 0.749607 0.023320
0.092 0.748503 0.023286
0.093 0.747413 0.023252
0.094 0.746329 0.023219
0.095 0.745258 0.023186
0.096 0.744202 0.023153
0.097 0.743159 0.023121
0.098 0.742125 0.023089
0.099 0.741102 0.023057
0.100 0.740090 0.023026
0.101 0.738676 0.022987
0.102 0.737693 0.022957
0.103 0.736717 0.022927
0.104 0.735753 0.022897
0.105 0.734799 0.022868
0.106 0.733855 0.022839
0.107 0.732917 0.022810
0.108 0.731987 0.022781
0.109 0.731067 0.022753
0.110 0.730156 0.022725
0.111 0.729255 0.022698
0.112 0.728361 0.022671
0.113 0.726965 0.022634
0.114 0.726087 0.022607
0.115 0.725219 0.022581
0.116 0.724358 0.022555
0.117 0.723504 0.022529
0.118 0.722657 0.022503
0.119 0.721818 0.022478
0.120 0.720986 0.022453
0.121 0.720161 0.022428
0.122 0.719342 0.022403
0.123 0.718530 0.022379
0.124 0.717725 0.022354
0.125 0.716747 0.022327
0.126 0.715955 0.022303
0.127 0.715169 0.022280
0.128 0.714388 0.022256
0.129 0.713614 0.022233
0.130 0.712848 0.022210
0.131 0.712086 0.022188
0.132 0.711330 0.022165
0.133 0.710580 0.022143
0.134 0.709836 0.022121
0.135 0.709098 0.022099
0.136 0.708364 0.022077
0.137 0.707637 0.022055
0.138 0.706916 0.022034
0.139 0.706200 0.022013
0.140 0.705488 0.021992
0.141 0.704782 0.021971
0.142 0.704081 0.021950
0.143 0.703386 0.021929
0.144 0.702695 0.021909
0.145 0.702009 0.021889
0.146 0.701328 0.021869
0.147 0.700652 0.021849
0.148 0.699762 0.021826
0.149 0.699093 0.021806
0.150 0.698429 0.021787
0.151 0.697768 0.021768
0.152 0.697113 0.021749
0.153 0.696463 0.021730
0.154 0.695816 0.021711
0.155 0.695175 0.021692
0.156 0.694537 0.021674
0.157 0.693904 0.021655
0.158 0.693274 0.021637
0.159 0.692649 0.021619
0.160 0.692028 0.021601
0.161 0.691410 0.021583
0.162 0.690797 0.021565
0.163 0.690187 0.021548
0.164 0.689582 0.021530
0.165 0.688980 0.021513
0.166 0.688382 0.021496
0.167 0.687787 0.021478
0.168 0.687197 0.021461
0.169 0.686610 0.021445
0.170 0.686026 0.021428
0.171 0.685447 0.021411
0.172 0.684870 0.021395
0.173 0.684297 0.021378
0.174 0.683728 0.021362
0.175 0.683162 0.021346
0.176 0.682599 0.021330
0.177 0.682040 0.021314
0.178 0.681483 0.021298
0.179 0.680930 0.021282
0.180 0.680380 0.021266
0.181 0.679833 0.021251
0.182 0.679290 0.021235
0.183 0.678750 0.021220
0.184 0.678213 0.021205
0.185 0.677679 0.021190
0.186 0.677148 0.021175
0.187 0.676619 0.021160
0.188 0.676095 0.021145
0.189 0.675572 0.021130
0.190 0.675053 0.021115
0.191 0.674536 0.021101
0.192 0.674022 0.021086
0.193 0.673511 0.021072
0.194 0.673003 0.021057
0.195 0.672497 0.021043
0.196 0.671994 0.021029
0.197 0.671494 0.021015
0.198 0.670996 0.021001
0.199 0.670501 0.020987
0.200 0.670009 0.020973
0.201 0.669379 0.020959
0.202 0.668890 0.020945
0.203 0.668402 0.020932
0.204 0.667917 0.020918
0.205 0.667435 0.020905
0.206 0.666955 0.020892
0.207 0.666478 0.020878
0.208 0.666004 0.020865
0.209 0.665532 0.020852
0.210 0.664982 0.020839
0.211 0.664513 0.020826
0.212 0.664047 0.020813
0.213 0.663583 0.020801
0.214 0.663121 0.020788
0.215 0.662661 0.020775
0.216 0.662203 0.020763
0.217 0.661747 0.020750
0.218 0.661294 0.020738
0.219 0.660842 0.020726
0.220 0.660393 0.020713
0.221 0.659946 0.020701
0.222 0.659500 0.020689
0.223 0.659057 0.020677
0.224 0.658616 0.020665
0.225 0.658177 0.020653
0.226 0.657741 0.020641
0.227 0.657306 0.020629
0.228 0.656873 0.020617
0.229 0.656442 0.020605
0.230 0.656012 0.020594
0.231 0.655585 0.020582
0.232 0.655160 0.020571
0.233 0.654737 0.020559
0.234 0.654316 0.020548
0.235 0.653897 0.020536
0.236 0.653479 0.020525
0.237 0.653063 0.020514
0.238 0.652649 0.020502
0.239 0.652185 0.020492
0.240 0.651773 0.020481
0.241 0.651363 0.020470
0.242 0.650955 0.020459
0.243 0.650550 0.020448
0.244 0.650145 0.020438
0.245 0.649742 0.020427
0.246 0.649342 0.020416
0.247 0.648943 0.020405
0.248 0.648545 0.020395
0.249 0.648149 0.020384
0.250 0.647755 0.020374
0.251 0.647362 0.020363
0.252 0.646972 0.020353
0.253 0.646582 0.020342
0.254 0.646194 0.020332
0.255 0.645808 0.020321
0.256 0.645423 0.020311
0.257 0.645040 0.020301
0.258 0.644659 0.020291
0.259 0.644278 0.020281
0.260 0.643899 0.020270
0.261 0.643522 0.020260
0.262 0.643145 0.020250
0.263 0.642771 0.020240
0.264 0.642398 0.020230
0.265 0.642027 0.020220
0.266 0.641640 0.020212
0.267 0.641272 0.020202
0.268 0.640905 0.020192
0.269 0.640537 0.020182
0.270 0.640172 0.020173
0.271 0.639808 0.020163
0.272 0.639446 0.020153
0.273 0.639085 0.020144
0.274 0.638726 0.020134
0.275 0.638368 0.020125
0.276 0.638011 0.020115
0.277 0.637656 0.020106
0.278 0.637302 0.020096
0.279 0.636950 0.020087
0.280 0.636599 0.020078
0.281 0.636248 0.020068
0.282 0.635900 0.020059
0.283 0.635551 0.020050
0.284 0.635179 0.020043
0.285 0.634833 0.020034
0.286 0.634489 0.020025
0.287 0.634146 0.020016
0.288 0.633805 0.020007
0.289 0.633466 0.019998
0.290 0.633127 0.019989
0.291 0.632788 0.019980
0.292 0.632451 0.019971
0.293 0.632115 0.019962
0.294 0.631780 0.019954
0.295 0.631447 0.019945
0.296 0.631114 0.019936
0.297 0.630783 0.019927
0.298 0.630453 0.019919
0.299 0.630124 0.019910
0.300 0.629796 0.019901
0.301 0.629459 0.019894
0.302 0.629133 0.019885
0.303 0.628808 0.019876
0.304 0.628484 0.019868
0.305 0.628162 0.019860
0.306 0.627840 0.019851
0.307 0.627519 0.019843
0.308 0.627199 0.019834
0.309 0.626866 0.019828
0.310 0.626549 0.019820
0.311 0.626234 0.019812
0.312 0.625919 0.019803
0.313 0.625605 0.019795
0.314 0.625292 0.019787
0.315 0.624979 0.019779
0.316 0.624668 0.019771
0.317 0.624357 0.019763
0.318 0.624048 0.019755
0.319 0.623740 0.019747
0.320 0.623433 0.019739
0.321 0.623126 0.019731
0.322 0.622820 0.019723
0.323 0.622515 0.019715
0.324 0.622211 0.019707
0.325 0.621907 0.019699
0.326 0.621605 0.019691
0.327 0.621304 0.019683
0.328 0.621004 0.019675
0.329 0.620705 0.019667
0.330 0.620407 0.019660
0.331 0.620108 0.019652
0.332 0.619811 0.019644
0.333 0.619508 0.019638
0.334 0.619213 0.019631
0.335 0.618921 0.019623
0.336 0.618628 0.019616
0.337 0.618337 0.019608
0.338 0.618045 0.019600
0.339 0.617755 0.019593
0.340 0.617465 0.019585
0.341 0.617172 0.019581
0.342 0.616885 0.019573
0.343 0.616598 0.019566
0.344 0.616312 0.019558
0.345 0.616026 0.019551
0.346 0.615743 0.019544
0.347 0.615461 0.019536
0.348 0.615179 0.019529
0.349 0.614897 0.019522
0.350 0.614616 0.019514
0.351 0.614335 0.019507
0.352 0.614055 0.019500
0.353 0.613776 0.019493
0.354 0.613499 0.019485
0.355 0.613222 0.019478
0.356 0.612946 0.019471
0.357 0.612672 0.019464
0.358 0.612398 0.019457
0.359 0.612124 0.019450
0.360 0.611850 0.019442
0.361 0.611578 0.019435
0.362 0.611307 0.019428
0.363 0.611037 0.019421
0.364 0.610767 0.019414
0.365 0.610499 0.019407
0.366 0.610231 0.019400
0.367 0.609962 0.019393
0.368 0.609694 0.019386
0.369 0.609427 0.019379
0.370 0.609160 0.019372
0.371 0.608897 0.019368
0.372 0.608633 0.019361
0.373 0.608369 0.019354
0.374 0.608107 0.019347
0.375 0.607846 0.019340
0.376 0.607585 0.019334
0.377 0.607324 0.019327
0.378 0.607064 0.019320
0.379 0.606805 0.019313
0.380 0.606546 0.019306
0.381 0.606288 0.019300
0.382 0.606032 0.019293
0.383 0.605777 0.019286
0.384 0.605521 0.019279
0.385 0.605264 0.019273
0.386 0.605009 0.019266
0.387 0.604755 0.019259
0.388 0.604501 0.019252
0.389 0.604249 0.019246
0.390 0.603997 0.019239
0.391 0.603745 0.019232
0.392 0.603494 0.019226
0.393 0.603244 0.019219
0.394 0.602995 0.019212
0.395 0.602745 0.019206
0.396 0.602496 0.019199
0.397 0.602247 0.019192
0.398 0.602000 0.019186
0.399 0.601753 0.019179
0.400 0.601507 0.019172
0.401 0.601265 0.019167
0.402 0.601019 0.019160
0.403 0.600774 0.019154
0.404 0.600531 0.019147
0.405 0.600288 0.019140
0.406 0.600045 0.019134
0.407 0.599802 0.019127
0.408 0.599577 0.019125
0.409 0.599339 0.019119
0.410 0.599099 0.019112
0.411 0.598860 0.019106
0.412 0.598621 0.019099
0.413 0.598383 0.019093
0.414 0.598146 0.019086
0.415 0.597909 0.019080
0.416 0.597669 0.019074
0.417 0.597434 0.019067
0.418 0.597200 0.019061
0.419 0.596965 0.019054
0.420 0.596731 0.019048
0.421 0.596497 0.019042
0.422 0.596277 0.019039
0.423 0.596045 0.019032
0.424 0.595814 0.019026
0.425 0.595585 0.019020
0.426 0.595356 0.019014
0.427 0.595127 0.019008
0.428 0.594896 0.019001
0.429 0.594682 0.018998
0.430 0.594455 0.018992
0.431 0.594228 0.018986
0.432 0.594003 0.018980
0.433 0.593777 0.018974
0.434 0.593553 0.018968
0.435 0.593329 0.018962
0.436 0.593106 0.018956
0.437 0.592883 0.018950
0.438 0.592661 0.018944
0.439 0.592437 0.018937
0.440 0.592215 0.018931
0.441 0.591993 0.018925
0.442 0.591772 0.018919
0.443 0.591551 0.018913
0.444 0.591330 0.018907
0.445 0.591110 0.018901
0.446 0.590891 0.018895
0.447 0.590673 0.018889
0.448 0.590455 0.018883
0.449 0.590237 0.018877
0.450 0.590020 0.018871
0.451 0.589803 0.018865
0.452 0.589586 0.018859
0.453 0.589369 0.018853
0.454 0.589153 0.018847
0.455 0.588939 0.018841
0.456 0.588718 0.018835
0.457 0.588512 0.018829
0.458 0.588297 0.018823
0.459 0.588083 0.018817
0.460 0.587869 0.018811
0.461 0.587656 0.018805
0.462 0.587464 0.018802
0.463 0.587255 0.018796
0.464 0.587044 0.018790
0.465 0.586834 0.018785
0.466 0.586626 0.018779
0.467 0.586415 0.018773
0.468 0.586204 0.018767
0.469 0.585996 0.018761
0.470 0.585783 0.018755
0.471 0.585582 0.018749
0.472 0.585375 0.018743
0.473 0.585169 0.018737
0.474 0.584964 0.018732
0.475 0.584757 0.018726
0.476 0.584549 0.018719
0.477 0.584334 0.018713
0.478 0.584139 0.018708
0.479 0.583935 0.018702
0.480 0.583734 0.018696
0.481 0.583532 0.018690
0.482 0.583351 0.018688
0.483 0.583149 0.018682
0.484 0.582946 0.018676
0.485 0.582746 0.018671
0.486 0.582544 0.018665
0.487 0.582345 0.018659
0.488 0.582147 0.018653
0.489 0.581947 0.018648
0.490 0.581746 0.018642
0.491 0.581548 0.018636
0.492 0.581348 0.018630
0.493 0.581149 0.018624
0.494 0.580950 0.018618
0.495 0.580751 0.018612
0.496 0.580554 0.018606
0.497 0.580355 0.018600
0.498 0.580158 0.018594
0.499 0.579963 0.018589
0.500 0.579768 0.018583
0.501 0.579583 0.018578
0.502 0.579387 0.018573
0.503 0.579191 0.018567
0.504 0.578998 0.018561
0.505 0.578801 0.018555
0.506 0.578606 0.018549
0.507 0.578466 0.018550
0.508 0.578276 0.018545
0.509 0.578086 0.018539
0.510 0.577898 0.018533
0.511 0.577708 0.018528
0.512 0.577518 0.018522
0.513 0.577325 0.018516
0.514 0.577135 0.018510
0.515 0.576947 0.018505
0.516 0.576762 0.018499
0.517 0.576575 0.018494
0.518 0.576387 0.018488
0.519 0.576200 0.018483
0.520 0.576012 0.018477
0.521 0.575825 0.018471
0.522 0.575639 0.018466
0.523 0.575454 0.018460
0.524 0.575270 0.018455
0.525 0.575113 0.018452
0.526 0.574928 0.018447
0.527 0.574744 0.018441
0.528 0.574561 0.018436
0.529 0.574379 0.018431
0.530 0.574258 0.018434
0.531 0.574012 0.018419
0.532 0.573831 0.018413
0.533 0.573650 0.018408
0.534 0.573468 0.018402
0.535 0.573287 0.018397
0.536 0.573108 0.018391
0.537 0.572927 0.018386
0.538 0.572747 0.018380
0.539 0.572568 0.018374
0.540 0.572309 0.018194
0.541 0.572209 0.018363
0.542 0.572027 0.018357
0.543 0.571905 0.018356
0.544 0.571666 0.018346
0.545 0.571490 0.018340
0.546 0.571313 0.018334
0.547 0.571137 0.018329
0.548 0.570960 0.018323
0.549 0.570795 0.018319
0.550 0.570615 0.018313
0.551 0.570475 0.018311
0.552 0.570264 0.018302
0.553 0.570090 0.018297
0.554 0.569915 0.018291
0.555 0.569771 0.018289
0.556 0.569596 0.018283
0.557 0.569421 0.018278
0.558 0.569245 0.018272
0.559 0.569070 0.018266
0.560 0.568899 0.018261
0.561 0.568761 0.018260
0.562 0.568592 0.018254
0.563 0.568423 0.018249
0.564 0.568436 0.018254
0.565 0.568083 0.018238
0.566 0.567910 0.018232
0.567 0.567740 0.018227
0.568 0.567569 0.018221
0.569 0.567404 0.018216
0.570 0.567238 0.018211
0.571 0.567071 0.018205
0.572 0.566901 0.018199
0.573 0.566751 0.018194
0.574 0.566565 0.018188
0.575 0.566400 0.018183
0.576 0.566234 0.018178
0.577 0.566070 0.018172
0.578 0.565903 0.018167
0.579 0.565778 0.018163
0.580 0.565567 0.018156
0.581 0.565400 0.018150
0.582 0.565222 0.018147
0.583 0.565070 0.018139
0.584 0.564905 0.018133
0.585 0.564740 0.018127
0.586 0.564572 0.018122
0.587 0.564403 0.018116
0.588 0.564238 0.018110
0.589 0.564073 0.018104
0.590 0.563910 0.018098
0.592 0.563744 0.018092
0.593 0.563579 0.018086
0.594 0.563414 0.018080
0.595 0.563247 0.018074
0.596 0.563116 0.018072
0.597 0.562954 0.018067
0.598 0.562794 0.018061
0.599 0.562660 0.018059
0.600 0.562471 0.018050
0.601 0.562560 0.018075
0.602 0.562167 0.018040
0.603 0.562005 0.018034
0.604 0.561879 0.018031
0.605 0.561683 0.018023
0.606 0.561521 0.018016
0.607 0.561397 0.018015
0.608 0.561239 0.018009
0.609 0.561083 0.018004
0.610 0.560958 0.017998
0.611 0.560771 0.017993
0.612 0.560623 0.017987
0.613 0.560449 0.017981
0.614 0.560288 0.017974
0.615 0.560128 0.017968
0.616 0.559972 0.017963
0.617 0.559871 0.017956
0.618 0.559661 0.017951
0.619 0.560006 0.017859
0.620 0.559354 0.017940
0.621 0.559226 0.017932
0.622 0.559031 0.017927
0.623 0.559003 0.017933
0.624 0.558801 0.017926
0.625 0.558651 0.017922
0.626 0.558595 0.017928
0.627 0.558349 0.017910
0.628 0.558240 0.017906
0.629 0.558041 0.017902
0.630 0.557892 0.017892
0.631 0.557738 0.017887
0.632 0.557595 0.017881
0.633 0.557436 0.017875
0.634 0.557290 0.017870
0.635 0.557143 0.017864
0.636 0.556993 0.017858
0.637 0.556839 0.017852
0.638 0.556682 0.017846
0.639 0.556530 0.017840
0.640 0.556388 0.017834
0.641 0.556245 0.017828
0.642 0.556102 0.017822
0.643 0.555948 0.017817
0.644 0.555818 0.017816
0.645 0.555687 0.017811
0.646 0.555531 0.017805
0.647 0.555401 0.017799
0.648 0.555233 0.017793
0.649 0.555085 0.017787
0.650 0.555009 0.017790
0.651 0.554838 0.017782
0.652 0.554692 0.017776
0.653 0.554552 0.017770
0.654 0.554405 0.017765
0.655 0.554258 0.017759
0.656 0.554113 0.017753
0.657 0.553969 0.017747
0.658 0.553828 0.017742
0.659 0.553689 0.017738
0.660 0.553540 0.017730
0.661 0.553395 0.017724
0.662 0.553252 0.017718
0.663 0.553125 0.017714
0.664 0.552963 0.017706
0.665 0.552824 0.017700
0.666 0.552680 0.017694
0.667 0.552532 0.017688
0.668 0.552396 0.017683
0.669 0.552252 0.017676
0.670 0.552376 0.017695
0.671 0.551964 0.017664
0.672 0.551823 0.017658
0.673 0.551684 0.017652
0.674 0.551539 0.017646
0.675 0.551403 0.017641
0.676 0.551257 0.017634
0.677 0.551112 0.017627
0.678 0.550970 0.017621
0.679 0.550828 0.017615
0.680 0.550686 0.017608
0.681 0.550554 0.017602
0.682 0.550397 0.017595
0.683 0.550252 0.017589
0.684 0.550133 0.017582
0.685 0.549964 0.017575
0.686 0.549874 0.017577
0.687 0.549757 0.017573
0.688 0.549736 0.017587
0.689 0.549452 0.017558
0.690 0.549544 0.017575
0.691 0.549364 0.017576
0.692 0.549037 0.017540
0.693 0.548918 0.017539
0.694 0.548773 0.017529
0.695 0.548636 0.017523
0.696 0.548500 0.017517
0.697 0.548346 0.017514
0.698 0.548207 0.017502
0.699 0.548076 0.017496
0.700 0.547936 0.017490
0.701 0.547795 0.017483
0.702 0.547731 0.017490
0.703 0.547595 0.017483
0.704 0.547461 0.017477
0.705 0.547324 0.017471
0.706 0.547239 0.017473
0.707 0.547108 0.017467
0.708 0.546973 0.017461
0.709 0.546839 0.017455
0.710 0.546706 0.017448
0.711 0.546573 0.017442
0.712 0.546441 0.017436
0.713 0.546306 0.017430
0.714 0.546174 0.017424
0.715 0.546041 0.017417
0.716 0.545907 0.017411
0.717 0.545772 0.017404
0.718 0.545636 0.017397
0.719 0.545517 0.017392
0.720 0.545383 0.017386
0.721 0.545298 0.017388
0.722 0.545168 0.017382
0.723 0.545032 0.017375
0.724 0.544906 0.017370
0.725 0.544771 0.017363
0.726 0.544721 0.017367
0.727 0.544509 0.017350
0.728 0.544378 0.017343
0.729 0.544251 0.017336
0.730 0.544131 0.017330
0.731 0.544101 0.017338
0.732 0.543922 0.017329
0.733 0.543789 0.017322
0.734 0.543656 0.017315
0.735 0.543529 0.017309
0.736 0.543373 0.017306
0.737 0.543280 0.017298
0.738 0.543149 0.017291
0.739 0.543038 0.017284
0.740 0.542892 0.017277
0.741 0.542766 0.017274
0.742 0.542634 0.017264
0.743 0.542507 0.017258
0.744 0.542383 0.017251
0.745 0.542258 0.017245
0.746 0.542192 0.017249
0.747 0.542060 0.017242
0.748 0.541932 0.017236
0.749 0.541802 0.017229
0.750 0.541676 0.017222
0.751 0.541551 0.017216
0.752 0.541420 0.017209
0.753 0.541301 0.017203
0.754 0.541205 0.017198
0.755 0.541056 0.017191
0.756 0.540908 0.017184
0.757 0.540800 0.017177
0.758 0.540672 0.017170
0.759 0.540562 0.017164
0.760 0.540416 0.017156
0.761 0.540300 0.017150
0.762 0.540175 0.017143
0.763 0.540052 0.017137
0.764 0.539922 0.017129
0.765 0.539771 0.017125
0.766 0.539723 0.017126
0.767 0.539601 0.017119
0.768 0.539482 0.017114
0.769 0.539364 0.017110
0.770 0.539240 0.017100
0.771 0.539117 0.017094
0.772 0.538988 0.017086
0.773 0.538865 0.017079
0.774 0.538736 0.017071
0.775 0.538611 0.017064
0.776 0.538488 0.017057
0.777 0.538371 0.017052
0.778 0.538248 0.017043
0.779 0.538190 0.017049
0.780 0.538064 0.017041
0.781 0.537937 0.017033
0.782 0.537802 0.017025
0.783 0.537743 0.017030
0.784 0.537624 0.017024
0.785 0.537508 0.017017
0.786 0.537398 0.017011
0.787 0.537282 0.017005
0.788 0.537160 0.016998
0.789 0.537036 0.016990
0.790 0.536912 0.016983
0.791 0.536795 0.016976
0.792 0.536807 0.016985
0.793 0.536557 0.016962
0.794 0.536439 0.016955
0.795 0.536323 0.016948
0.796 0.536198 0.016940
0.797 0.536076 0.016933
0.798 0.535955 0.016925
0.799 0.535839 0.016919
0.800 0.535719 0.016911
0.801 0.535595 0.016903
0.802 0.535502 0.016901
0.803 0.535384 0.016894
0.804 0.535263 0.016886
0.805 0.535147 0.016880
0.806 0.535088 0.016884
0.807 0.534871 0.016868
0.808 0.534848 0.016869
0.809 0.534732 0.016861
0.810 0.534599 0.016853
0.811 0.534496 0.016847
0.812 0.534386 0.016840
0.813 0.534269 0.016832
0.814 0.534145 0.016823
0.815 0.534027 0.016816
0.816 0.533904 0.016808
0.817 0.533769 0.016798
0.818 0.533669 0.016792
0.819 0.533548 0.016784
0.820 0.533569 0.016804
0.821 0.533048 0.016787
0.822 0.533338 0.016787
0.823 0.533219 0.016779
0.824 0.533030 0.016762
0.825 0.532984 0.016764
0.826 0.532877 0.016757
0.827 0.532765 0.016750
0.828 0.532616 0.016737
0.829 0.532541 0.016736
0.830 0.532425 0.016728
0.831 0.532333 0.016723
0.832 0.532187 0.016712
0.833 0.532109 0.016711
0.834 0.531984 0.016702
0.835 0.531880 0.016696
0.836 0.531760 0.016688
0.837 0.531643 0.016678
0.838 0.531547 0.016673
0.839 0.531457 0.016664
0.840 0.531302 0.016656
0.841 0.531199 0.016649
0.842 0.531211 0.016666
0.843 0.531024 0.016655
0.844 0.530996 0.016652
0.845 0.530887 0.016645
0.846 0.530781 0.016637
0.847 0.530677 0.016630
0.848 0.530552 0.016621
0.849 0.530431 0.016611
0.850 0.530342 0.016607
0.851 0.530232 0.016600
0.852 0.530125 0.016592
0.853 0.530021 0.016585
0.854 0.529897 0.016575
0.855 0.529778 0.016568
0.856 0.529694 0.016562
0.857 0.529508 0.016543
0.858 0.529468 0.016546
0.859 0.529210 0.016536
0.860 0.529253 0.016531
0.861 0.529144 0.016523
0.862 0.529035 0.016515
0.863 0.528929 0.016508
0.864 0.528818 0.016499
0.865 0.528701 0.016490
0.866 0.528607 0.016482
0.867 0.528476 0.016474
0.868 0.528435 0.016479
0.869 0.528305 0.016467
0.870 0.528224 0.016463
0.871 0.528098 0.016457
0.872 0.527958 0.016457
0.873 0.527932 0.016447
0.874 0.526838 0.016381
0.875 0.527752 0.016436
0.876 0.527649 0.016428
0.877 0.527547 0.016421
0.878 0.527436 0.016412
0.879 0.527327 0.016404
0.880 0.527220 0.016395
0.881 0.527119 0.016388
0.882 0.527006 0.016380
0.883 0.526906 0.016372
0.884 0.526804 0.016365
0.885 0.526703 0.016357
0.886 0.526589 0.016348
0.887 0.526473 0.016338
0.888 0.526363 0.016330
0.889 0.526257 0.016321
0.890 0.526133 0.016310
0.891 0.526079 0.016307
0.892 0.525944 0.016297
0.893 0.525850 0.016287
0.894 0.525727 0.016279
0.895 0.525610 0.016270
0.896 0.525493 0.016260
0.897 0.524101 0.016117
0.898 0.525279 0.016243
0.899 0.525175 0.016234
0.900 0.525068 0.016226
0.901 0.524725 0.016208
0.902 0.524888 0.016214
0.903 0.524754 0.016201
0.904 0.524633 0.016192
0.905 0.524521 0.016182
0.906 0.524561 0.016200
0.907 0.524457 0.016191
0.908 0.524362 0.016183
0.909 0.524265 0.016176
0.910 0.524234 0.016180
0.911 0.524110 0.016169
0.912 0.524008 0.016161
0.913 0.523901 0.016152
0.914 0.523794 0.016143
0.915 0.523693 0.016134
0.916 0.523599 0.016127
0.917 0.522899 0.016061
0.918 0.523474 0.016122
0.919 0.523372 0.016114
0.920 0.523267 0.016105
0.921 0.523151 0.016095
0.922 0.522859 0.016092
0.923 0.523030 0.016091
0.924 0.522930 0.016084
0.925 0.522814 0.016074
0.926 0.522753 0.016069
0.927 0.522649 0.016060
0.928 0.522528 0.016050
0.929 0.522433 0.016041
0.930 0.522329 0.016032
0.931 0.522219 0.016022
0.932 0.522128 0.016014
0.933 0.522034 0.016007
0.934 0.521940 0.015999
0.935 0.521840 0.015990
0.936 0.521739 0.015981
0.937 0.521654 0.015973
0.938 0.521607 0.015975
0.939 0.521495 0.015965
0.940 0.521396 0.015956
0.941 0.521285 0.015945
0.942 0.521218 0.015941
0.943 0.521118 0.015931
0.944 0.519248 0.015736
0.945 0.520901 0.015914
0.946 0.520843 0.015907
0.947 0.520728 0.015896
0.948 0.520620 0.015886
0.949 0.520513 0.015876
0.950 0.520412 0.015866
0.951 0.520336 0.015860
0.952 0.520242 0.015852
0.953 0.520151 0.015843
0.954 0.520127 0.015847
0.955 0.520021 0.015837
0.956 0.519911 0.015826
0.957 0.519810 0.015816
0.958 0.519713 0.015808
0.959 0.519588 0.015794
0.960 0.519532 0.015791
0.961 0.519435 0.015782
0.962 0.519339 0.015772
0.963 0.519109 0.015759
0.964 0.519133 0.015752
0.965 0.519028 0.015742
0.966 0.518984 0.015744
0.967 0.518915 0.015737
0.968 0.518826 0.015729
0.969 0.518730 0.015720
0.970 0.518627 0.015709
0.971 0.518530 0.015700
0.972 0.518429 0.015690
0.973 0.518332 0.015680
0.974 0.518272 0.015677
0.975 0.518178 0.015668
0.976 0.518086 0.015660
0.977 0.517991 0.015650
0.978 0.517890 0.015640
0.979 0.517788 0.015630
0.980 0.517691 0.015620
0.981 0.517595 0.015611
0.982 0.517572 0.015614
0.983 0.517478 0.015605
0.984 0.517379 0.015595
0.985 0.517283 0.015586
0.986 0.517189 0.015576
0.987 0.517096 0.015566
0.988 0.516997 0.015557
0.989 0.516902 0.015548
0.990 0.516797 0.015537
0.991 0.516703 0.015528
0.992 0.516607 0.015518
0.993 0.516492 0.015506
0.994 0.516407 0.015498
0.995 0.516303 0.015487
0.996 0.516216 0.015480
0.997 0.516121 0.015470
0.998 0.515991 0.015456
0.999 0.515916 0.015449
1.000 0.515813 0.015438
1.001 0.515708 0.015427
1.002 0.515723 0.015436
1.003 0.515628 0.015427
1.004 0.515532 0.015416
1.005 0.515600 0.015433
1.006 0.515485 0.015422
1.007 0.515419 0.015416
1.008 0.515323 0.015406
1.009 0.515225 0.015396
1.010 0.515143 0.015388
1.011 0.515055 0.015378
1.012 0.514960 0.015368
1.013 0.514865 0.015358
1.014 0.514773 0.015349
1.015 0.514677 0.015338
1.016 0.514591 0.015330
1.017 0.514174 0.015265
1.018 0.514464 0.015321
1.019 0.514413 0.015316
1.020 0.514323 0.015307
1.021 0.514227 0.015297
1.022 0.514133 0.015287
1.023 0.514005 0.015274
1.024 0.513918 0.015262
1.025 0.513856 0.015257
1.026 0.513767 0.015248
1.027 0.513684 0.015238
1.028 0.513588 0.015229
1.029 0.513503 0.015221
1.030 0.513394 0.015209
1.031 0.513308 0.015200
1.032 0.513220 0.015190
1.033 0.513115 0.015178
1.034 0.513030 0.015169
1.035 0.512934 0.015159
1.036 0.512917 0.015162
1.037 0.512824 0.015151
1.038 0.512748 0.015143
1.039 0.512650 0.015133
1.040 0.512544 0.015122
1.041 0.512478 0.015114
1.042 0.512387 0.015104
1.043 0.512377 0.015108
1.044 0.512260 0.015096
1.045 0.512187 0.015086
1.046 0.512094 0.015076
1.047 0.512085 0.015080
1.048 0.512002 0.015071
1.049 0.511351 0.014954
1.050 0.511838 0.015052
1.051 0.511731 0.015041
1.052 0.511665 0.015032
1.053 0.511556 0.015019
1.054 0.511475 0.015011
1.055 0.511389 0.014999
1.056 0.511301 0.014989
1.057 0.511207 0.014978
1.058 0.511115 0.014971
1.059 0.510945 0.014957
1.060 0.510949 0.014952
1.061 0.510862 0.014942
1.062 0.510937 0.014958
1.063 0.510853 0.014949
1.064 0.510765 0.014939
1.065 0.510685 0.014930
1.066 0.510603 0.014921
1.067 0.510521 0.014911
1.068 0.510454 0.014907
1.069 0.510354 0.014891
1.070 0.510264 0.014881
1.071 0.510174 0.014871
1.072 0.510088 0.014860
1.073 0.509998 0.014850
1.074 0.509495 0.014732
1.075 0.509837 0.014831
1.076 0.509757 0.014822
1.077 0.509669 0.014812
1.078 0.509704 0.014830
1.079 0.509457 0.014786
1.080 0.509391 0.014779
1.081 0.509300 0.014769
1.082 0.509210 0.014757
1.083 0.509114 0.014746
1.084 0.509037 0.014737
1.085 0.508950 0.014727
1.086 0.508867 0.014717
1.087 0.508788 0.014709
1.088 0.508700 0.014698
1.089 0.508596 0.014687
1.090 0.508485 0.014675
1.091 0.508537 0.014684
1.092 0.508391 0.014665
1.093 0.508300 0.014654
1.094 0.508288 0.014657
1.095 0.508240 0.014649
1.096 0.508146 0.014641
1.097 0.508067 0.014631
1.098 0.507966 0.014622
1.099 0.507841 0.014609
1.100 0.507780 0.014601
1.101 0.507681 0.014590


==> anc/Fig6/tau0_0p09.txt <==
# information extracted from 0.09 fm: tau temperature error 
0.090 0.738736 0.022980
0.091 0.737641 0.022946
0.092 0.736558 0.022912
0.093 0.735491 0.022879
0.094 0.734411 0.022846
0.095 0.733348 0.022813
0.096 0.732306 0.022781
0.097 0.731276 0.022749
0.098 0.730254 0.022718
0.099 0.729241 0.022687
0.100 0.728240 0.022656
0.101 0.726455 0.022609
0.102 0.725516 0.022580
0.103 0.724578 0.022551
0.104 0.723648 0.022522
0.105 0.722727 0.022493
0.106 0.721812 0.022465
0.107 0.720899 0.022437
0.108 0.719992 0.022409
0.109 0.719093 0.022381
0.110 0.718203 0.022354
0.111 0.717321 0.022327
0.112 0.716445 0.022300
0.113 0.714814 0.022259
0.114 0.713962 0.022233
0.115 0.713118 0.022207
0.116 0.712280 0.022182
0.117 0.711447 0.022156
0.118 0.710619 0.022131
0.119 0.709800 0.022106
0.120 0.708985 0.022081
0.121 0.708177 0.022057
0.122 0.707375 0.022033
0.123 0.706578 0.022008
0.124 0.705787 0.021985
0.125 0.704761 0.021956
0.126 0.703984 0.021933
0.127 0.703212 0.021910
0.128 0.702444 0.021887
0.129 0.701684 0.021864
0.130 0.700931 0.021842
0.131 0.700180 0.021819
0.132 0.699436 0.021797
0.133 0.698698 0.021775
0.134 0.697965 0.021753
0.135 0.697237 0.021731
0.136 0.696514 0.021710
0.137 0.695797 0.021688
0.138 0.695086 0.021667
0.139 0.694379 0.021646
0.140 0.693677 0.021625
0.141 0.692980 0.021605
0.142 0.692288 0.021584
0.143 0.691601 0.021564
0.144 0.690918 0.021544
0.145 0.690241 0.021524
0.146 0.689568 0.021504
0.147 0.688899 0.021484
0.148 0.687963 0.021461
0.149 0.687302 0.021441
0.150 0.686645 0.021422
0.151 0.685991 0.021403
0.152 0.685343 0.021384
0.153 0.684699 0.021365
0.154 0.684060 0.021347
0.155 0.683424 0.021328
0.156 0.682793 0.021310
0.157 0.682166 0.021291
0.158 0.681542 0.021273
0.159 0.680923 0.021255
0.160 0.680307 0.021238
0.161 0.679695 0.021220
0.162 0.679087 0.021202
0.163 0.678483 0.021185
0.164 0.677883 0.021168
0.165 0.677286 0.021150
0.166 0.676693 0.021133
0.167 0.676104 0.021116
0.168 0.675518 0.021099
0.169 0.674936 0.021083
0.170 0.674357 0.021066
0.171 0.673782 0.021049
0.172 0.673210 0.021033
0.173 0.672641 0.021017
0.174 0.672076 0.021001
0.175 0.671515 0.020984
0.176 0.670956 0.020968
0.177 0.670401 0.020953
0.178 0.669848 0.020937
0.179 0.669299 0.020921
0.180 0.668753 0.020906
0.181 0.668210 0.020890
0.182 0.667670 0.020875
0.183 0.667134 0.020859
0.184 0.666601 0.020844
0.185 0.666070 0.020829
0.186 0.665542 0.020814
0.187 0.665018 0.020799
0.188 0.664497 0.020785
0.189 0.663978 0.020770
0.190 0.663461 0.020755
0.191 0.662948 0.020741
0.192 0.662437 0.020726
0.193 0.661929 0.020712
0.194 0.661424 0.020697
0.195 0.660921 0.020683
0.196 0.660421 0.020669
0.197 0.659924 0.020655
0.198 0.659429 0.020641
0.199 0.658937 0.020627
0.200 0.658447 0.020613
0.201 0.657795 0.020599
0.202 0.657308 0.020586
0.203 0.656823 0.020572
0.204 0.656340 0.020559
0.205 0.655860 0.020545
0.206 0.655382 0.020532
0.207 0.654907 0.020519
0.208 0.654435 0.020506
0.209 0.653965 0.020492
0.210 0.653403 0.020480
0.211 0.652936 0.020467
0.212 0.652471 0.020454
0.213 0.652009 0.020441
0.214 0.651549 0.020428
0.215 0.651090 0.020416
0.216 0.650634 0.020403
0.217 0.650180 0.020391
0.218 0.649728 0.020378
0.219 0.649278 0.020366
0.220 0.648830 0.020354
0.221 0.648384 0.020341
0.222 0.647940 0.020329
0.223 0.647498 0.020317
0.224 0.647059 0.020305
0.225 0.646621 0.020293
0.226 0.646186 0.020281
0.227 0.645752 0.020269
0.228 0.645320 0.020258
0.229 0.644890 0.020246
0.230 0.644462 0.020234
0.231 0.644036 0.020222
0.232 0.643612 0.020211
0.233 0.643190 0.020199
0.234 0.642770 0.020188
0.235 0.642352 0.020177
0.236 0.641936 0.020165
0.237 0.641521 0.020154
0.238 0.641108 0.020143
0.239 0.640634 0.020132
0.240 0.640223 0.020121
0.241 0.639814 0.020110
0.242 0.639407 0.020099
0.243 0.639002 0.020088
0.244 0.638598 0.020077
0.245 0.638196 0.020066
0.246 0.637796 0.020056
0.247 0.637397 0.020045
0.248 0.637000 0.020034
0.249 0.636605 0.020024
0.250 0.636211 0.020013
0.251 0.635819 0.020002
0.252 0.635429 0.019992
0.253 0.635040 0.019982
0.254 0.634653 0.019971
0.255 0.634267 0.019961
0.256 0.633882 0.019950
0.257 0.633500 0.019940
0.258 0.633118 0.019930
0.259 0.632738 0.019920
0.260 0.632360 0.019909
0.261 0.631983 0.019899
0.262 0.631607 0.019889
0.263 0.631233 0.019879
0.264 0.630860 0.019869
0.265 0.630489 0.019859
0.266 0.630099 0.019850
0.267 0.629731 0.019840
0.268 0.629363 0.019830
0.269 0.628996 0.019821
0.270 0.628631 0.019811
0.271 0.628267 0.019801
0.272 0.627905 0.019791
0.273 0.627544 0.019781
0.274 0.627185 0.019772
0.275 0.626827 0.019762
0.276 0.626470 0.019753
0.277 0.626115 0.019743
0.278 0.625761 0.019734
0.279 0.625409 0.019724
0.280 0.625058 0.019715
0.281 0.624708 0.019705
0.282 0.624359 0.019696
0.283 0.624011 0.019687
0.284 0.623632 0.019679
0.285 0.623286 0.019670
0.286 0.622942 0.019661
0.287 0.622599 0.019652
0.288 0.622258 0.019643
0.289 0.621918 0.019634
0.290 0.621579 0.019625
0.291 0.621240 0.019616
0.292 0.620903 0.019607
0.293 0.620566 0.019598
0.294 0.620231 0.019589
0.295 0.619897 0.019580
0.296 0.619565 0.019571
0.297 0.619233 0.019562
0.298 0.618903 0.019554
0.299 0.618573 0.019545
0.300 0.618245 0.019536
0.301 0.617906 0.019528
0.302 0.617579 0.019520
0.303 0.617253 0.019511
0.304 0.616929 0.019502
0.305 0.616606 0.019494
0.306 0.616284 0.019485
0.307 0.615963 0.019477
0.308 0.615643 0.019468
0.309 0.615304 0.019462
0.310 0.614987 0.019453
0.311 0.614671 0.019445
0.312 0.614355 0.019437
0.313 0.614041 0.019428
0.314 0.613727 0.019420
0.315 0.613414 0.019412
0.316 0.613102 0.019403
0.317 0.612791 0.019395
0.318 0.612481 0.019387
0.319 0.612172 0.019379
0.320 0.611865 0.019371
0.321 0.611557 0.019362
0.322 0.611251 0.019354
0.323 0.610945 0.019346
0.324 0.610640 0.019338
0.325 0.610336 0.019330
0.326 0.610034 0.019322
0.327 0.609732 0.019314
0.328 0.609431 0.019306
0.329 0.609131 0.019298
0.330 0.608832 0.019290
0.331 0.608534 0.019282
0.332 0.608235 0.019274
0.333 0.607928 0.019268
0.334 0.607632 0.019260
0.335 0.607339 0.019252
0.336 0.607046 0.019245
0.337 0.606754 0.019237
0.338 0.606461 0.019229
0.339 0.606171 0.019221
0.340 0.605880 0.019214
0.341 0.605582 0.019209
0.342 0.605294 0.019201
0.343 0.605006 0.019194
0.344 0.604719 0.019186
0.345 0.604432 0.019178
0.346 0.604149 0.019171
0.347 0.603866 0.019163
0.348 0.603583 0.019156
0.349 0.603300 0.019148
0.350 0.603018 0.019141
0.351 0.602737 0.019133
0.352 0.602456 0.019126
0.353 0.602176 0.019118
0.354 0.601898 0.019111
0.355 0.601620 0.019103
0.356 0.601344 0.019096
0.357 0.601069 0.019089
0.358 0.600794 0.019082
0.359 0.600519 0.019074
0.360 0.600244 0.019067
0.361 0.599971 0.019059
0.362 0.599699 0.019052
0.363 0.599428 0.019045
0.364 0.599158 0.019038
0.365 0.598888 0.019030
0.366 0.598619 0.019023
0.367 0.598350 0.019016
0.368 0.598081 0.019009
0.369 0.597813 0.019001
0.370 0.597545 0.018994
0.371 0.597279 0.018990
0.372 0.597013 0.018983
0.373 0.596749 0.018975
0.374 0.596486 0.018968
0.375 0.596224 0.018961
0.376 0.595961 0.018954
0.377 0.595700 0.018947
0.378 0.595439 0.018940
0.379 0.595179 0.018933
0.380 0.594919 0.018926
0.381 0.594660 0.018919
0.382 0.594403 0.018912
0.383 0.594147 0.018905
0.384 0.593890 0.018898
0.385 0.593633 0.018891
0.386 0.593376 0.018884
0.387 0.593121 0.018877
0.388 0.592867 0.018870
0.389 0.592614 0.018863
0.390 0.592361 0.018856
0.391 0.592108 0.018849
0.392 0.591856 0.018842
0.393 0.591606 0.018835
0.394 0.591355 0.018829
0.395 0.591105 0.018822
0.396 0.590854 0.018815
0.397 0.590605 0.018808
0.398 0.590357 0.018801
0.399 0.590109 0.018794
0.400 0.589862 0.018787
0.401 0.589618 0.018781
0.402 0.589371 0.018774
0.403 0.589125 0.018767
0.404 0.588881 0.018761
0.405 0.588637 0.018754
0.406 0.588394 0.018747
0.407 0.588150 0.018740
0.408 0.587920 0.018737
0.409 0.587681 0.018731
0.410 0.587440 0.018724
0.411 0.587200 0.018717
0.412 0.586960 0.018711
0.413 0.586721 0.018704
0.414 0.586483 0.018697
0.415 0.586245 0.018691
0.416 0.586005 0.018684
0.417 0.585769 0.018677
0.418 0.585534 0.018670
0.419 0.585298 0.018664
0.420 0.585063 0.018657
0.421 0.584828 0.018650
0.422 0.584605 0.018647
0.423 0.584372 0.018640
0.424 0.584141 0.018634
0.425 0.583910 0.018628
0.426 0.583680 0.018621
0.427 0.583450 0.018615
0.428 0.583218 0.018608
0.429 0.583001 0.018604
0.430 0.582773 0.018598
0.431 0.582545 0.018592
0.432 0.582319 0.018585
0.433 0.582093 0.018579
0.434 0.581867 0.018572
0.435 0.581642 0.018566
0.436 0.581418 0.018560
0.437 0.581195 0.018554
0.438 0.580972 0.018547
0.439 0.580747 0.018541
0.440 0.580524 0.018534
0.441 0.580301 0.018528
0.442 0.580079 0.018522
0.443 0.579858 0.018515
0.444 0.579636 0.018509
0.445 0.579415 0.018503
0.446 0.579195 0.018496
0.447 0.578976 0.018490
0.448 0.578757 0.018484
0.449 0.578538 0.018477
0.450 0.578320 0.018471
0.451 0.578102 0.018465
0.452 0.577885 0.018458
0.453 0.577667 0.018452
0.454 0.577450 0.018446
0.455 0.577235 0.018439
0.456 0.577012 0.018433
0.457 0.576806 0.018427
0.458 0.576590 0.018420
0.459 0.576376 0.018414
0.460 0.576160 0.018408
0.461 0.575946 0.018401
0.462 0.575752 0.018398
0.463 0.575542 0.018392
0.464 0.575330 0.018386
0.465 0.575120 0.018380
0.466 0.574910 0.018374
0.467 0.574699 0.018367
0.468 0.574488 0.018361
0.469 0.574278 0.018355
0.470 0.574064 0.018348
0.471 0.573863 0.018342
0.472 0.573655 0.018336
0.473 0.573448 0.018330
0.474 0.573242 0.018324
0.475 0.573034 0.018317
0.476 0.572826 0.018311
0.477 0.572609 0.018304
0.478 0.572414 0.018298
0.479 0.572210 0.018292
0.480 0.572007 0.018286
0.481 0.571805 0.018280
0.482 0.571622 0.018277
0.483 0.571419 0.018271
0.484 0.571215 0.018265
0.485 0.571014 0.018259
0.486 0.570812 0.018253
0.487 0.570612 0.018247
0.488 0.570413 0.018241
0.489 0.570212 0.018234
0.490 0.570011 0.018228
0.491 0.569812 0.018222
0.492 0.569612 0.018216
0.493 0.569412 0.018210
0.494 0.569211 0.018203
0.495 0.569012 0.018197
0.496 0.568814 0.018191
0.497 0.568614 0.018184
0.498 0.568417 0.018178
0.499 0.568221 0.018172
0.500 0.568025 0.018166
0.501 0.567839 0.018161
0.502 0.567642 0.018155
0.503 0.567446 0.018149
0.504 0.567252 0.018143
0.505 0.567055 0.018136
0.506 0.566859 0.018130
0.507 0.566715 0.018131
0.508 0.566525 0.018125
0.509 0.566334 0.018119
0.510 0.566145 0.018113
0.511 0.565955 0.018107
0.512 0.565764 0.018101
0.513 0.565571 0.018095
0.514 0.565380 0.018088
0.515 0.565191 0.018082
0.516 0.565005 0.018077
0.517 0.564818 0.018071
0.518 0.564630 0.018065
0.519 0.564442 0.018059
0.520 0.564253 0.018053
0.521 0.564065 0.018047
0.522 0.563879 0.018041
0.523 0.563693 0.018035
0.524 0.563509 0.018029
0.525 0.563350 0.018026
0.526 0.563164 0.018020
0.527 0.562979 0.018014
0.528 0.562796 0.018008
0.529 0.562614 0.018003
0.530 0.562489 0.018007
0.531 0.562245 0.017991
0.532 0.562063 0.017985
0.533 0.561882 0.017979
0.534 0.561699 0.017973
0.535 0.561518 0.017967
0.536 0.561338 0.017961
0.537 0.561156 0.017955
0.538 0.560976 0.017949
0.539 0.560796 0.017943
0.540 0.560532 0.017756
0.541 0.560436 0.017931
0.542 0.560254 0.017925
0.543 0.560133 0.017923
0.544 0.559892 0.017912
0.545 0.559715 0.017907
0.546 0.559538 0.017901
0.547 0.559361 0.017895
0.548 0.559184 0.017889
0.549 0.559018 0.017884
0.550 0.558837 0.017878
0.551 0.558696 0.017875
0.552 0.558485 0.017866
0.553 0.558311 0.017860
0.554 0.558135 0.017854
0.555 0.557990 0.017852
0.556 0.557814 0.017846
0.557 0.557639 0.017840
0.558 0.557462 0.017833
0.559 0.557287 0.017827
0.560 0.557116 0.017822
0.561 0.556976 0.017820
0.562 0.556807 0.017814
0.563 0.556637 0.017809
0.564 0.556657 0.017813
0.565 0.556296 0.017797
0.566 0.556123 0.017791
0.567 0.555952 0.017785
0.568 0.555782 0.017779
0.569 0.555616 0.017773
0.570 0.555449 0.017767
0.571 0.555282 0.017762
0.572 0.555111 0.017756
0.573 0.554961 0.017750
0.574 0.554775 0.017744
0.575 0.554609 0.017738
0.576 0.554443 0.017732
0.577 0.554278 0.017727
0.578 0.554111 0.017721
0.579 0.553985 0.017717
0.580 0.553774 0.017709
0.581 0.553607 0.017702
0.582 0.553430 0.017699
0.583 0.553276 0.017691
0.584 0.553110 0.017685
0.585 0.552945 0.017679
0.586 0.552777 0.017672
0.587 0.552608 0.017666
0.588 0.552442 0.017660
0.589 0.552277 0.017653
0.590 0.552114 0.017647
0.591 0.551947 0.017641
0.592 0.551782 0.017634
0.593 0.551617 0.017628
0.594 0.551449 0.017621
0.595 0.551317 0.017620
0.597 0.551155 0.017613
0.598 0.550995 0.017607
0.599 0.550861 0.017605
0.600 0.550671 0.017595
0.601 0.550767 0.017621
0.602 0.550366 0.017585
0.603 0.550204 0.017578
0.604 0.550078 0.017575
0.605 0.549882 0.017566
0.606 0.549719 0.017560
0.607 0.549594 0.017558
0.608 0.549436 0.017552
0.609 0.549280 0.017546
0.610 0.549155 0.017539
0.611 0.548967 0.017534
0.612 0.548819 0.017528
0.613 0.548645 0.017521
0.614 0.548484 0.017514
0.615 0.548323 0.017508
0.616 0.548167 0.017502
0.617 0.548067 0.017495
0.618 0.547855 0.017489
0.619 0.548215 0.017394
0.620 0.547548 0.017477
0.621 0.547420 0.017469
0.622 0.547225 0.017464
0.623 0.547195 0.017470
0.624 0.546994 0.017462
0.625 0.546844 0.017457
0.626 0.546790 0.017463
0.627 0.546541 0.017445
0.628 0.546431 0.017441
0.629 0.546232 0.017436
0.630 0.546083 0.017426
0.631 0.545929 0.017420
0.632 0.545786 0.017414
0.633 0.545627 0.017407
0.634 0.545481 0.017402
0.635 0.545333 0.017396
0.636 0.545183 0.017390
0.637 0.545029 0.017383
0.638 0.544872 0.017376
0.639 0.544720 0.017370
0.640 0.544577 0.017364
0.641 0.544434 0.017358
0.642 0.544292 0.017351
0.643 0.544137 0.017346
0.644 0.544007 0.017344
0.645 0.543876 0.017339
0.646 0.543719 0.017332
0.647 0.543589 0.017326
0.648 0.543421 0.017320
0.649 0.543274 0.017313
0.650 0.543196 0.017316
0.651 0.543026 0.017308
0.652 0.542880 0.017301
0.653 0.542740 0.017295
0.654 0.542592 0.017289
0.655 0.542445 0.017283
0.656 0.542300 0.017277
0.657 0.542157 0.017271
0.658 0.542015 0.017265
0.659 0.541876 0.017261
0.660 0.541727 0.017252
0.661 0.541582 0.017246
0.662 0.541439 0.017240
0.663 0.541312 0.017235
0.664 0.541149 0.017226
0.665 0.541010 0.017220
0.666 0.540867 0.017214
0.667 0.540719 0.017207
0.668 0.540582 0.017202
0.669 0.540439 0.017195
0.670 0.540570 0.017214
0.671 0.540151 0.017182
0.672 0.540009 0.017176
0.673 0.539870 0.017169
0.674 0.539725 0.017163
0.675 0.539589 0.017157
0.676 0.539443 0.017150
0.677 0.539298 0.017143
0.678 0.539156 0.017136
0.679 0.539014 0.017129
0.680 0.538871 0.017123
0.681 0.538740 0.017116
0.682 0.538582 0.017109
0.683 0.538438 0.017102
0.684 0.538319 0.017095
0.685 0.538150 0.017087
0.686 0.538059 0.017089
0.687 0.537942 0.017084
0.688 0.537925 0.017098
0.689 0.537637 0.017068
0.690 0.537736 0.017086
0.691 0.537553 0.017087
0.692 0.537222 0.017050
0.693 0.537103 0.017049
0.694 0.536958 0.017038
0.695 0.536822 0.017032
0.696 0.536686 0.017025
0.697 0.536532 0.017021
0.698 0.536392 0.017009
0.699 0.536261 0.017003
0.700 0.536121 0.016996
0.701 0.535980 0.016989
0.702 0.535916 0.016996
0.703 0.535781 0.016989
0.704 0.535647 0.016982
0.705 0.535510 0.016975
0.706 0.535425 0.016977
0.707 0.535294 0.016971
0.708 0.535159 0.016965
0.709 0.535026 0.016958
0.710 0.534893 0.016951
0.711 0.534760 0.016945
0.712 0.534628 0.016939
0.713 0.534493 0.016932
0.714 0.534360 0.016925
0.715 0.534228 0.016918
0.716 0.534094 0.016912
0.717 0.533959 0.016905
0.718 0.533823 0.016897
0.719 0.533704 0.016891
0.720 0.533570 0.016885
0.721 0.533486 0.016887
0.722 0.533356 0.016881
0.723 0.533219 0.016873
0.724 0.533094 0.016867
0.725 0.532960 0.016860
0.726 0.532911 0.016864
0.727 0.532697 0.016847
0.728 0.532566 0.016840
0.729 0.532440 0.016832
0.730 0.532320 0.016826
0.731 0.532291 0.016833
0.732 0.532111 0.016824
0.733 0.531978 0.016817
0.734 0.531846 0.016810
0.735 0.531718 0.016803
0.736 0.531562 0.016800
0.737 0.531470 0.016791
0.738 0.531339 0.016784
0.739 0.531229 0.016777
0.740 0.531082 0.016770
0.741 0.530956 0.016765
0.742 0.530824 0.016755
0.743 0.530698 0.016749
0.744 0.530573 0.016742
0.745 0.530448 0.016735
0.746 0.530383 0.016739
0.747 0.530251 0.016732
0.748 0.530124 0.016725
0.749 0.529994 0.016718
0.750 0.529868 0.016711
0.751 0.529744 0.016704
0.752 0.529613 0.016697
0.753 0.529494 0.016691
0.754 0.529397 0.016686
0.755 0.529249 0.016678
0.756 0.529100 0.016671
0.757 0.528993 0.016663
0.758 0.528865 0.016656
0.759 0.528755 0.016650
0.760 0.528609 0.016641
0.761 0.528494 0.016635
0.762 0.528369 0.016628
0.763 0.528246 0.016621
0.764 0.528116 0.016613
0.765 0.527964 0.016609
0.766 0.527918 0.016610
0.767 0.527796 0.016602
0.768 0.527677 0.016596
0.769 0.527559 0.016592
0.770 0.527436 0.016582
0.771 0.527313 0.016575
0.772 0.527185 0.016567
0.773 0.527061 0.016560
0.774 0.526933 0.016552
0.775 0.526808 0.016544
0.776 0.526685 0.016537
0.777 0.526568 0.016531
0.778 0.526445 0.016523
0.779 0.526388 0.016528
0.780 0.526262 0.016520
0.781 0.526135 0.016512
0.782 0.526000 0.016503
0.783 0.525942 0.016508
0.784 0.525823 0.016501
0.785 0.525708 0.016494
0.786 0.525598 0.016488
0.787 0.525482 0.016481
0.788 0.525360 0.016474
0.789 0.525237 0.016466
0.790 0.525113 0.016458
0.791 0.524996 0.016451
0.792 0.525011 0.016460
0.793 0.524759 0.016437
0.794 0.524641 0.016429
0.795 0.524525 0.016422
0.796 0.524400 0.016414
0.797 0.524279 0.016406
0.798 0.524158 0.016398
0.799 0.524042 0.016392
0.800 0.523922 0.016384
0.801 0.523799 0.016375
0.802 0.523706 0.016373
0.803 0.523588 0.016366
0.804 0.523467 0.016358
0.805 0.523351 0.016350
0.806 0.523293 0.016354
0.807 0.523074 0.016338
0.808 0.523054 0.016339
0.809 0.522938 0.016331
0.810 0.522805 0.016323
0.811 0.522701 0.016316
0.812 0.522592 0.016308
0.813 0.522475 0.016301
0.814 0.522352 0.016292
0.815 0.522235 0.016284
0.816 0.522112 0.016276
0.817 0.521976 0.016266
0.818 0.521877 0.016259
0.819 0.521756 0.016251
0.820 0.521779 0.016270
0.821 0.521250 0.016254
0.822 0.521548 0.016253
0.823 0.521429 0.016245
0.824 0.521240 0.016227
0.825 0.521195 0.016229
0.826 0.521088 0.016222
0.827 0.520977 0.016215
0.828 0.520827 0.016201
0.829 0.520753 0.016199
0.830 0.520638 0.016191
0.831 0.520546 0.016186
0.832 0.520400 0.016175
0.833 0.520322 0.016173
0.834 0.520197 0.016164
0.835 0.520094 0.016158
0.836 0.519974 0.016150
0.837 0.519858 0.016140
0.838 0.519761 0.016134
0.839 0.519672 0.016125
0.840 0.519517 0.016117
0.841 0.519414 0.016109
0.842 0.519428 0.016126
0.843 0.519240 0.016116
0.844 0.519213 0.016111
0.845 0.519105 0.016104
0.846 0.518999 0.016097
0.847 0.518896 0.016089
0.848 0.518771 0.016079
0.849 0.518650 0.016070
0.850 0.518562 0.016065
0.851 0.518452 0.016057
0.852 0.518345 0.016050
0.853 0.518242 0.016042
0.854 0.518118 0.016032
0.855 0.517999 0.016025
0.856 0.517915 0.016019
0.857 0.517728 0.015999
0.858 0.517690 0.016002
0.859 0.517430 0.015992
0.860 0.517476 0.015986
0.861 0.517367 0.015978
0.862 0.517258 0.015970
0.863 0.517152 0.015962
0.864 0.517042 0.015954
0.865 0.516925 0.015944
0.866 0.516830 0.015935
0.867 0.516701 0.015927
0.868 0.516661 0.015932
0.869 0.516531 0.015920
0.870 0.516450 0.015915
0.871 0.516324 0.015909
0.872 0.516183 0.015909
0.873 0.516159 0.015899
0.874 0.515044 0.015834
0.875 0.515980 0.015887
0.876 0.515878 0.015879
0.877 0.515776 0.015872
0.878 0.515665 0.015863
0.879 0.515557 0.015854
0.880 0.515450 0.015846
0.881 0.515349 0.015838
0.882 0.515236 0.015830
0.883 0.515137 0.015822
0.884 0.515035 0.015814
0.885 0.514934 0.015806
0.886 0.514821 0.015797
0.887 0.514705 0.015787
0.888 0.514595 0.015778
0.889 0.514489 0.015769
0.890 0.514365 0.015758
0.891 0.514312 0.015754
0.892 0.514178 0.015744
0.893 0.514083 0.015734
0.894 0.513961 0.015726
0.895 0.513844 0.015716
0.896 0.513727 0.015706
0.897 0.512308 0.015563
0.898 0.513514 0.015688
0.899 0.513409 0.015680
0.900 0.513303 0.015671
0.901 0.512955 0.015654
0.902 0.513124 0.015659
0.903 0.512990 0.015646
0.904 0.512869 0.015636
0.905 0.512757 0.015626
0.906 0.512799 0.015644
0.907 0.512695 0.015635
0.908 0.512601 0.015627
0.909 0.512505 0.015619
0.910 0.512474 0.015623
0.911 0.512351 0.015612
0.912 0.512249 0.015603
0.913 0.512142 0.015595
0.914 0.512035 0.015585
0.915 0.511935 0.015577
0.916 0.511841 0.015569
0.917 0.511129 0.015503
0.918 0.511718 0.015564
0.919 0.511616 0.015556
0.920 0.511511 0.015546
0.921 0.511396 0.015536
0.922 0.511100 0.015533
0.923 0.511276 0.015532
0.924 0.511176 0.015524
0.925 0.511060 0.015515
0.926 0.511001 0.015509
0.927 0.510897 0.015500
0.928 0.510775 0.015490
0.929 0.510681 0.015481
0.930 0.510577 0.015472
0.931 0.510467 0.015461
0.932 0.510377 0.015453
0.933 0.510283 0.015445
0.934 0.510189 0.015437
0.935 0.510090 0.015428
0.936 0.509989 0.015419
0.937 0.509905 0.015411
0.938 0.509859 0.015413
0.939 0.509747 0.015403
0.940 0.509648 0.015393
0.941 0.509538 0.015382
0.942 0.509471 0.015378
0.943 0.509372 0.015368
0.944 0.507466 0.015174
0.945 0.509154 0.015350
0.946 0.509098 0.015343
0.947 0.508982 0.015332
0.948 0.508875 0.015322
0.949 0.508768 0.015312
0.950 0.508667 0.015302
0.951 0.508591 0.015295
0.952 0.508498 0.015287
0.953 0.508407 0.015278
0.954 0.508384 0.015282
0.955 0.508278 0.015271
0.956 0.508169 0.015261
0.957 0.508068 0.015250
0.958 0.507972 0.015242
0.959 0.507846 0.015228
0.960 0.507791 0.015224
0.961 0.507694 0.015215
0.962 0.507599 0.015206
0.963 0.507367 0.015192
0.964 0.507393 0.015185
0.965 0.507288 0.015175
0.966 0.507245 0.015177
0.967 0.507176 0.015170
0.968 0.507088 0.015161
0.969 0.506992 0.015152
0.970 0.506890 0.015141
0.971 0.506793 0.015132
0.972 0.506692 0.015122
0.973 0.506595 0.015112
0.974 0.506536 0.015109
0.975 0.506442 0.015100
0.976 0.506350 0.015091
0.977 0.506256 0.015081
0.978 0.506155 0.015071
0.979 0.506053 0.015060
0.980 0.505957 0.015051
0.981 0.505861 0.015041
0.982 0.505839 0.015044
0.983 0.505745 0.015035
0.984 0.505647 0.015025
0.985 0.505552 0.015015
0.986 0.505457 0.015006
0.987 0.505365 0.014996
0.988 0.505265 0.014986
0.989 0.505171 0.014978
0.990 0.505066 0.014966
0.991 0.504973 0.014957
0.992 0.504876 0.014947
0.993 0.504762 0.014935
0.994 0.504677 0.014927
0.995 0.504574 0.014916
0.996 0.504487 0.014908
0.997 0.504392 0.014898
0.998 0.504262 0.014885
0.999 0.504187 0.014877
1.000 0.504085 0.014866
1.001 0.503980 0.014855
1.002 0.503996 0.014864
1.003 0.503901 0.014854
1.004 0.503806 0.014844
1.005 0.503876 0.014861
1.006 0.503761 0.014849
1.007 0.503696 0.014843
1.008 0.503600 0.014833
1.009 0.503502 0.014823
1.010 0.503421 0.014814
1.011 0.503333 0.014805
1.012 0.503238 0.014795
1.013 0.503143 0.014785
1.014 0.503051 0.014776
1.015 0.502956 0.014765
1.016 0.502870 0.014756
1.017 0.502447 0.014691
1.018 0.502744 0.014747
1.019 0.502694 0.014742
1.020 0.502604 0.014733
1.021 0.502508 0.014722
1.022 0.502415 0.014712
1.023 0.502287 0.014700
1.024 0.502200 0.014688
1.025 0.502138 0.014682
1.026 0.502050 0.014673
1.027 0.501967 0.014663
1.028 0.501871 0.014654
1.029 0.501787 0.014646
1.030 0.501678 0.014634
1.031 0.501591 0.014625
1.032 0.501504 0.014615
1.033 0.501399 0.014603
1.034 0.501315 0.014594
1.035 0.501219 0.014584
1.036 0.501203 0.014586
1.037 0.501110 0.014575
1.038 0.501034 0.014568
1.039 0.500937 0.014557
1.040 0.500831 0.014547
1.041 0.500765 0.014538
1.042 0.500674 0.014528
1.043 0.500666 0.014531
1.044 0.500548 0.014520
1.045 0.500476 0.014510
1.046 0.500383 0.014500
1.047 0.500376 0.014503
1.048 0.500292 0.014494
1.049 0.499631 0.014378
1.050 0.500129 0.014475
1.051 0.500022 0.014465
1.052 0.499957 0.014456
1.053 0.499847 0.014442
1.054 0.499767 0.014434
1.055 0.499681 0.014422
1.056 0.499593 0.014412
1.057 0.499499 0.014401
1.058 0.499408 0.014394
1.059 0.499237 0.014380
1.060 0.499242 0.014375
1.061 0.499155 0.014365
1.062 0.499233 0.014380
1.063 0.499149 0.014372
1.064 0.499061 0.014362
1.065 0.498982 0.014352
1.066 0.498900 0.014343
1.067 0.498818 0.014333
1.068 0.498750 0.014329
1.069 0.498652 0.014314
1.070 0.498561 0.014303
1.071 0.498472 0.014293
1.072 0.498386 0.014282
1.073 0.498297 0.014272
1.074 0.497787 0.014155
1.075 0.498136 0.014253
1.076 0.498056 0.014244
1.077 0.497969 0.014234
1.078 0.498004 0.014252
1.079 0.497756 0.014208
1.080 0.497691 0.014201
1.081 0.497600 0.014190
1.082 0.497510 0.014179
1.083 0.497414 0.014168
1.084 0.497337 0.014159
1.085 0.497251 0.014148
1.086 0.497168 0.014139
1.087 0.497089 0.014130
1.088 0.497001 0.014120
1.089 0.496897 0.014109
1.090 0.496786 0.014097
1.091 0.496840 0.014106
1.092 0.496694 0.014087
1.093 0.496602 0.014076
1.094 0.496592 0.014078
1.095 0.496543 0.014071
1.096 0.496450 0.014062
1.097 0.496371 0.014053
1.098 0.496270 0.014044
1.099 0.496145 0.014031
1.100 0.496085 0.014023
1.101 0.495986 0.014012


==> anc/Fig6/tau0_0p10.txt <==
# information extracted from 0.10 fm: tau temperature error 
0.100 0.717711 0.022328
0.101 0.711737 0.022199
0.102 0.712340 0.022200
0.103 0.712152 0.022186
0.104 0.711673 0.022167
0.105 0.711054 0.022144
0.106 0.710352 0.022120
0.107 0.709591 0.022096
0.108 0.708800 0.022070
0.109 0.707997 0.022045
0.110 0.707184 0.022019
0.111 0.706369 0.021993
0.112 0.705547 0.021967
0.113 0.703354 0.021916
0.114 0.702588 0.021891
0.115 0.701820 0.021867
0.116 0.701049 0.021843
0.117 0.700274 0.021819
0.118 0.699498 0.021795
0.119 0.698726 0.021771
0.120 0.697954 0.021747
0.121 0.697185 0.021723
0.122 0.696418 0.021700
0.123 0.695652 0.021676
0.124 0.694891 0.021653
0.125 0.693782 0.021624
0.126 0.693035 0.021601
0.127 0.692289 0.021578
0.128 0.691546 0.021556
0.129 0.690810 0.021534
0.130 0.690080 0.021512
0.131 0.689350 0.021490
0.132 0.688626 0.021468
0.133 0.687906 0.021446
0.134 0.687191 0.021425
0.135 0.686480 0.021403
0.136 0.685772 0.021382
0.137 0.685070 0.021361
0.138 0.684374 0.021340
0.139 0.683681 0.021320
0.140 0.682992 0.021299
0.141 0.682307 0.021279
0.142 0.681627 0.021259
0.143 0.680952 0.021239
0.144 0.680280 0.021219
0.145 0.679614 0.021199
0.146 0.678951 0.021179
0.147 0.678293 0.021160
0.148 0.677291 0.021135
0.149 0.676640 0.021116
0.150 0.675992 0.021097
0.151 0.675348 0.021078
0.152 0.674709 0.021060
0.153 0.674073 0.021041
0.154 0.673442 0.021023
0.155 0.672815 0.021004
0.156 0.672192 0.020986
0.157 0.671572 0.020968
0.158 0.670955 0.020950
0.159 0.670342 0.020932
0.160 0.669734 0.020915
0.161 0.669129 0.020897
0.162 0.668527 0.020880
0.163 0.667929 0.020862
0.164 0.667335 0.020845
0.165 0.666744 0.020828
0.166 0.666157 0.020811
0.167 0.665573 0.020794
0.168 0.664993 0.020777
0.169 0.664416 0.020761
0.170 0.663842 0.020744
0.171 0.663273 0.020728
0.172 0.662706 0.020711
0.173 0.662141 0.020695
0.174 0.661581 0.020679
0.175 0.661024 0.020663
0.176 0.660470 0.020647
0.177 0.659919 0.020632
0.178 0.659371 0.020616
0.179 0.658826 0.020600
0.180 0.658284 0.020585
0.181 0.657745 0.020569
0.182 0.657209 0.020554
0.183 0.656677 0.020539
0.184 0.656147 0.020524
0.185 0.655620 0.020509
0.186 0.655096 0.020494
0.187 0.654575 0.020479
0.188 0.654057 0.020464
0.189 0.653541 0.020450
0.190 0.653028 0.020435
0.191 0.652518 0.020421
0.192 0.652011 0.020406
0.193 0.651506 0.020392
0.194 0.651003 0.020378
0.195 0.650503 0.020363
0.196 0.650007 0.020349
0.197 0.649512 0.020335
0.198 0.649020 0.020321
0.199 0.648531 0.020307
0.200 0.648044 0.020294
0.201 0.647364 0.020279
0.202 0.646879 0.020266
0.203 0.646396 0.020252
0.204 0.645916 0.020239
0.205 0.645438 0.020225
0.206 0.644963 0.020212
0.207 0.644489 0.020199
0.208 0.644020 0.020186
0.209 0.643551 0.020173
0.210 0.642974 0.020159
0.211 0.642509 0.020147
0.212 0.642046 0.020134
0.213 0.641585 0.020121
0.214 0.641126 0.020108
0.215 0.640669 0.020096
0.216 0.640215 0.020083
0.217 0.639762 0.020071
0.218 0.639311 0.020058
0.219 0.638862 0.020046
0.220 0.638415 0.020034
0.221 0.637971 0.020021
0.222 0.637528 0.020009
0.223 0.637087 0.019997
0.224 0.636649 0.019985
0.225 0.636212 0.019973
0.226 0.635778 0.019961
0.227 0.635345 0.019949
0.228 0.634914 0.019937
0.229 0.634486 0.019926
0.230 0.634058 0.019914
0.231 0.633633 0.019902
0.232 0.633210 0.019891
0.233 0.632789 0.019879
0.234 0.632370 0.019867
0.235 0.631953 0.019856
0.236 0.631537 0.019845
0.237 0.631123 0.019833
0.238 0.630711 0.019822
0.239 0.630226 0.019812
0.240 0.629816 0.019800
0.241 0.629408 0.019789
0.242 0.629001 0.019778
0.243 0.628596 0.019767
0.244 0.628193 0.019756
0.245 0.627791 0.019745
0.246 0.627391 0.019735
0.247 0.626993 0.019724
0.248 0.626597 0.019713
0.249 0.626201 0.019702
0.250 0.625808 0.019692
0.251 0.625416 0.019681
0.252 0.625027 0.019671
0.253 0.624638 0.019660
0.254 0.624250 0.019649
0.255 0.623865 0.019639
0.256 0.623481 0.019629
0.257 0.623098 0.019618
0.258 0.622717 0.019608
0.259 0.622337 0.019598
0.260 0.621959 0.019587
0.261 0.621581 0.019577
0.262 0.621206 0.019567
0.263 0.620832 0.019557
0.264 0.620459 0.019547
0.265 0.620088 0.019537
0.266 0.619694 0.019527
0.267 0.619326 0.019518
0.268 0.618958 0.019508
0.269 0.618591 0.019498
0.270 0.618226 0.019488
0.271 0.617862 0.019478
0.272 0.617499 0.019468
0.273 0.617139 0.019458
0.274 0.616779 0.019448
0.275 0.616421 0.019439
0.276 0.616064 0.019429
0.277 0.615709 0.019419
0.278 0.615355 0.019410
0.279 0.615003 0.019400
0.280 0.614651 0.019391
0.281 0.614301 0.019381
0.282 0.613952 0.019372
0.283 0.613604 0.019362
0.284 0.613218 0.019355
0.285 0.612871 0.019346
0.286 0.612527 0.019336
0.287 0.612183 0.019327
0.288 0.611841 0.019318
0.289 0.611501 0.019309
0.290 0.611162 0.019300
0.291 0.610823 0.019291
0.292 0.610485 0.019282
0.293 0.610148 0.019272
0.294 0.609813 0.019263
0.295 0.609478 0.019254
0.296 0.609145 0.019245
0.297 0.608813 0.019236
0.298 0.608482 0.019227
0.299 0.608152 0.019219
0.300 0.607824 0.019210
0.301 0.607481 0.019202
0.302 0.607153 0.019193
0.303 0.606827 0.019184
0.304 0.606503 0.019175
0.305 0.606179 0.019167
0.306 0.605856 0.019158
0.307 0.605534 0.019149
0.308 0.605213 0.019140
0.309 0.604869 0.019134
0.310 0.604551 0.019125
0.311 0.604234 0.019117
0.312 0.603918 0.019108
0.313 0.603603 0.019100
0.314 0.603289 0.019091
0.315 0.602975 0.019083
0.316 0.602662 0.019074
0.317 0.602351 0.019066
0.318 0.602040 0.019058
0.319 0.601730 0.019049
0.320 0.601422 0.019041
0.321 0.601113 0.019033
0.322 0.600806 0.019024
0.323 0.600499 0.019016
0.324 0.600194 0.019008
0.325 0.599889 0.018999
0.326 0.599586 0.018991
0.327 0.599283 0.018983
0.328 0.598982 0.018975
0.329 0.598681 0.018966
0.330 0.598381 0.018958
0.331 0.598082 0.018950
0.332 0.597783 0.018942
0.333 0.597470 0.018936
0.334 0.597174 0.018928
0.335 0.596879 0.018920
0.336 0.596585 0.018912
0.337 0.596292 0.018904
0.338 0.595999 0.018896
0.339 0.595707 0.018888
0.340 0.595416 0.018880
0.341 0.595113 0.018875
0.342 0.594824 0.018867
0.343 0.594535 0.018860
0.344 0.594247 0.018852
0.345 0.593959 0.018844
0.346 0.593675 0.018836
0.347 0.593391 0.018829
0.348 0.593107 0.018821
0.349 0.592823 0.018813
0.350 0.592540 0.018805
0.351 0.592258 0.018798
0.352 0.591976 0.018790
0.353 0.591695 0.018782
0.354 0.591416 0.018775
0.355 0.591137 0.018767
0.356 0.590860 0.018759
0.357 0.590584 0.018752
0.358 0.590308 0.018744
0.359 0.590032 0.018737
0.360 0.589756 0.018729
0.361 0.589482 0.018722
0.362 0.589209 0.018714
0.363 0.588937 0.018707
0.364 0.588666 0.018699
0.365 0.588396 0.018692
0.366 0.588126 0.018684
0.367 0.587855 0.018677
0.368 0.587585 0.018669
0.369 0.587316 0.018662
0.370 0.587047 0.018654
0.371 0.586777 0.018650
0.372 0.586510 0.018642
0.373 0.586244 0.018635
0.374 0.585981 0.018628
0.375 0.585718 0.018620
0.376 0.585454 0.018613
0.377 0.585191 0.018606
0.378 0.584930 0.018599
0.379 0.584668 0.018591
0.380 0.584407 0.018584
0.381 0.584148 0.018577
0.382 0.583890 0.018569
0.383 0.583632 0.018562
0.384 0.583375 0.018555
0.385 0.583116 0.018548
0.386 0.582859 0.018540
0.387 0.582603 0.018533
0.388 0.582347 0.018526
0.389 0.582093 0.018519
0.390 0.581839 0.018512
0.391 0.581586 0.018504
0.392 0.581332 0.018497
0.393 0.581081 0.018490
0.394 0.580830 0.018483
0.395 0.580578 0.018476
0.396 0.580326 0.018468
0.397 0.580076 0.018461
0.398 0.579827 0.018454
0.399 0.579579 0.018447
0.400 0.579330 0.018439
0.401 0.579084 0.018434
0.402 0.578837 0.018426
0.403 0.578590 0.018419
0.404 0.578344 0.018412
0.405 0.578100 0.018405
0.406 0.577855 0.018398
0.407 0.577610 0.018391
0.408 0.577376 0.018388
0.409 0.577135 0.018381
0.410 0.576894 0.018374
0.411 0.576653 0.018367
0.412 0.576412 0.018360
0.413 0.576172 0.018353
0.414 0.575933 0.018346
0.415 0.575694 0.018339
0.416 0.575452 0.018332
0.417 0.575215 0.018325
0.418 0.574979 0.018318
0.419 0.574742 0.018311
0.420 0.574506 0.018304
0.421 0.574270 0.018297
0.422 0.574044 0.018293
0.423 0.573810 0.018287
0.424 0.573577 0.018280
0.425 0.573346 0.018273
0.426 0.573115 0.018266
0.427 0.572884 0.018260
0.428 0.572651 0.018253
0.429 0.572431 0.018249
0.430 0.572202 0.018242
0.431 0.571973 0.018235
0.432 0.571746 0.018229
0.433 0.571518 0.018222
0.434 0.571292 0.018215
0.435 0.571066 0.018209
0.436 0.570841 0.018202
0.437 0.570617 0.018196
0.438 0.570392 0.018189
0.439 0.570167 0.018182
0.440 0.569943 0.018176
0.441 0.569719 0.018169
0.442 0.569496 0.018162
0.443 0.569273 0.018156
0.444 0.569050 0.018149
0.445 0.568829 0.018142
0.446 0.568608 0.018135
0.447 0.568388 0.018129
0.448 0.568168 0.018122
0.449 0.567948 0.018116
0.450 0.567729 0.018109
0.451 0.567510 0.018102
0.452 0.567292 0.018096
0.453 0.567073 0.018089
0.454 0.566855 0.018082
0.455 0.566639 0.018076
0.456 0.566415 0.018069
0.457 0.566208 0.018063
0.458 0.565992 0.018056
0.459 0.565777 0.018049
0.460 0.565560 0.018042
0.461 0.565345 0.018036
0.462 0.565148 0.018032
0.463 0.564938 0.018026
0.464 0.564725 0.018019
0.465 0.564514 0.018013
0.466 0.564303 0.018006
0.467 0.564091 0.018000
0.468 0.563879 0.017993
0.469 0.563669 0.017986
0.470 0.563453 0.017980
0.471 0.563251 0.017973
0.472 0.563042 0.017967
0.473 0.562835 0.017960
0.474 0.562628 0.017954
0.475 0.562419 0.017947
0.476 0.562210 0.017940
0.477 0.561992 0.017933
0.478 0.561796 0.017927
0.479 0.561591 0.017921
0.480 0.561388 0.017914
0.481 0.561185 0.017908
0.482 0.561000 0.017905
0.483 0.560796 0.017898
0.484 0.560591 0.017892
0.485 0.560389 0.017885
0.486 0.560186 0.017879
0.487 0.559986 0.017872
0.488 0.559786 0.017866
0.489 0.559585 0.017860
0.490 0.559382 0.017853
0.491 0.559182 0.017846
0.492 0.558981 0.017840
0.493 0.558780 0.017833
0.494 0.558579 0.017827
0.495 0.558379 0.017820
0.496 0.558180 0.017813
0.497 0.557980 0.017807
0.498 0.557782 0.017800
0.499 0.557585 0.017794
0.500 0.557388 0.017787
0.501 0.557201 0.017782
0.502 0.557004 0.017775
0.503 0.556806 0.017769
0.504 0.556611 0.017762
0.505 0.556414 0.017756
0.506 0.556217 0.017749
0.507 0.556071 0.017749
0.508 0.555880 0.017743
0.509 0.555688 0.017737
0.510 0.555499 0.017731
0.511 0.555308 0.017724
0.512 0.555116 0.017718
0.513 0.554922 0.017711
0.514 0.554730 0.017705
0.515 0.554541 0.017698
0.516 0.554354 0.017692
0.517 0.554166 0.017686
0.518 0.553977 0.017680
0.519 0.553789 0.017673
0.520 0.553600 0.017667
0.521 0.553411 0.017660
0.522 0.553224 0.017654
0.523 0.553038 0.017648
0.524 0.552852 0.017642
0.525 0.552692 0.017639
0.526 0.552506 0.017632
0.527 0.552320 0.017626
0.528 0.552136 0.017620
0.529 0.551953 0.017614
0.530 0.551826 0.017618
0.531 0.551583 0.017601
0.532 0.551401 0.017595
0.533 0.551219 0.017588
0.534 0.551035 0.017582
0.535 0.550854 0.017576
0.536 0.550673 0.017570
0.537 0.550491 0.017563
0.538 0.550310 0.017557
0.539 0.550130 0.017550
0.540 0.549860 0.017357
0.541 0.549768 0.017538
0.542 0.549586 0.017531
0.543 0.549466 0.017529
0.544 0.549222 0.017518
0.545 0.549045 0.017512
0.546 0.548867 0.017505
0.547 0.548689 0.017499
0.548 0.548512 0.017492
0.549 0.548345 0.017488
0.550 0.548164 0.017481
0.551 0.548022 0.017478
0.552 0.547810 0.017468
0.553 0.547636 0.017462
0.554 0.547459 0.017455
0.555 0.547313 0.017453
0.556 0.547137 0.017447
0.557 0.546961 0.017440
0.558 0.546784 0.017434
0.559 0.546608 0.017427
0.560 0.546437 0.017421
0.561 0.546296 0.017419
0.562 0.546126 0.017413
0.563 0.545956 0.017407
0.564 0.545982 0.017412
0.565 0.545614 0.017394
0.566 0.545440 0.017388
0.567 0.545269 0.017382
0.568 0.545098 0.017375
0.569 0.544932 0.017369
0.570 0.544765 0.017363
0.571 0.544597 0.017357
0.572 0.544426 0.017351
0.573 0.544275 0.017345
0.574 0.544089 0.017338
0.575 0.543922 0.017332
0.576 0.543756 0.017326
0.577 0.543591 0.017320
0.578 0.543423 0.017313
0.579 0.543296 0.017309
0.580 0.543085 0.017300
0.581 0.542917 0.017294
0.582 0.542741 0.017290
0.583 0.542586 0.017281
0.584 0.542420 0.017275
0.585 0.542254 0.017269
0.586 0.542085 0.017262
0.587 0.541916 0.017255
0.588 0.541750 0.017248
0.589 0.541585 0.017242
0.590 0.541421 0.017235
0.591 0.541254 0.017228
0.592 0.541088 0.017222
0.593 0.540923 0.017215
0.594 0.540754 0.017208
0.595 0.540622 0.017206
0.596 0.540459 0.017199
0.597 0.540299 0.017193
0.598 0.540166 0.017191
0.599 0.539975 0.017180
0.600 0.540078 0.017205
0.602 0.539669 0.017169
0.603 0.539506 0.017162
0.604 0.539381 0.017158
0.605 0.539183 0.017149
0.606 0.539021 0.017142
0.607 0.538895 0.017140
0.608 0.538737 0.017134
0.609 0.538580 0.017127
0.610 0.538455 0.017120
0.611 0.538267 0.017115
0.612 0.538118 0.017108
0.613 0.537944 0.017101
0.614 0.537782 0.017094
0.615 0.537622 0.017087
0.616 0.537466 0.017081
0.617 0.537366 0.017073
0.618 0.537153 0.017067
0.619 0.537527 0.016967
0.620 0.536845 0.017055
0.621 0.536717 0.017046
0.622 0.536521 0.017040
0.623 0.536491 0.017046
0.624 0.536289 0.017038
0.625 0.536139 0.017033
0.626 0.536087 0.017038
0.627 0.535836 0.017019
0.628 0.535725 0.017015
0.629 0.535526 0.017010
0.630 0.535377 0.017000
0.631 0.535224 0.016993
0.632 0.535080 0.016987
0.633 0.534921 0.016980
0.634 0.534774 0.016974
0.635 0.534627 0.016968
0.636 0.534477 0.016961
0.637 0.534322 0.016954
0.638 0.534165 0.016947
0.639 0.534013 0.016940
0.640 0.533870 0.016934
0.641 0.533727 0.016927
0.642 0.533584 0.016920
0.643 0.533430 0.016914
0.644 0.533300 0.016912
0.645 0.533168 0.016907
0.646 0.533011 0.016900
0.647 0.532880 0.016893
0.648 0.532712 0.016886
0.649 0.532565 0.016880
0.650 0.532487 0.016882
0.651 0.532317 0.016873
0.652 0.532170 0.016866
0.653 0.532030 0.016860
0.654 0.531883 0.016854
0.655 0.531736 0.016847
0.656 0.531591 0.016840
0.657 0.531447 0.016834
0.658 0.531305 0.016828
0.659 0.531166 0.016823
0.660 0.531017 0.016814
0.661 0.530871 0.016807
0.662 0.530728 0.016801
0.663 0.530602 0.016796
0.664 0.530439 0.016787
0.665 0.530300 0.016781
0.666 0.530156 0.016774
0.667 0.530008 0.016767
0.668 0.529871 0.016761
0.669 0.529728 0.016754
0.670 0.529867 0.016773
0.671 0.529440 0.016740
0.672 0.529298 0.016733
0.673 0.529159 0.016727
0.674 0.529014 0.016720
0.675 0.528878 0.016714
0.676 0.528732 0.016706
0.677 0.528586 0.016699
0.678 0.528444 0.016692
0.679 0.528303 0.016685
0.680 0.528160 0.016677
0.681 0.528028 0.016670
0.682 0.527871 0.016663
0.683 0.527726 0.016655
0.684 0.527607 0.016648
0.685 0.527438 0.016640
0.686 0.527348 0.016642
0.687 0.527229 0.016637
0.688 0.527216 0.016650
0.689 0.526926 0.016620
0.690 0.527031 0.016638
0.691 0.526845 0.016638
0.692 0.526510 0.016600
0.693 0.526391 0.016598
0.694 0.526246 0.016588
0.695 0.526110 0.016581
0.696 0.525974 0.016574
0.697 0.525821 0.016570
0.698 0.525680 0.016557
0.699 0.525549 0.016551
0.700 0.525409 0.016544
0.701 0.525268 0.016536
0.702 0.525205 0.016542
0.703 0.525070 0.016536
0.704 0.524935 0.016529
0.705 0.524798 0.016521
0.706 0.524714 0.016523
0.707 0.524583 0.016516
0.708 0.524448 0.016509
0.709 0.524315 0.016503
0.710 0.524182 0.016496
0.711 0.524049 0.016489
0.712 0.523917 0.016482
0.713 0.523783 0.016475
0.714 0.523650 0.016468
0.715 0.523518 0.016461
0.716 0.523384 0.016454
0.717 0.523249 0.016446
0.718 0.523113 0.016439
0.719 0.522994 0.016432
0.720 0.522860 0.016426
0.721 0.522776 0.016428
0.722 0.522646 0.016421
0.723 0.522510 0.016413
0.724 0.522385 0.016407
0.725 0.522250 0.016399
0.726 0.522204 0.016403
0.727 0.521988 0.016385
0.728 0.521857 0.016378
0.729 0.521731 0.016370
0.730 0.521611 0.016364
0.731 0.521583 0.016370
0.732 0.521403 0.016361
0.733 0.521270 0.016353
0.734 0.521138 0.016346
0.735 0.521010 0.016339
0.736 0.520854 0.016336
0.737 0.520763 0.016326
0.738 0.520632 0.016318
0.739 0.520522 0.016311
0.740 0.520375 0.016304
0.741 0.520249 0.016299
0.742 0.520117 0.016289
0.743 0.519991 0.016282
0.744 0.519867 0.016275
0.745 0.519742 0.016268
0.746 0.519678 0.016271
0.747 0.519546 0.016264
0.748 0.519419 0.016257
0.749 0.519289 0.016249
0.750 0.519163 0.016242
0.751 0.519038 0.016235
0.752 0.518907 0.016227
0.753 0.518789 0.016221
0.754 0.518691 0.016215
0.755 0.518545 0.016207
0.756 0.518395 0.016200
0.757 0.518289 0.016192
0.758 0.518161 0.016184
0.759 0.518050 0.016178
0.760 0.517905 0.016168
0.761 0.517790 0.016162
0.762 0.517666 0.016155
0.763 0.517542 0.016147
0.764 0.517413 0.016139
0.765 0.517259 0.016135
0.766 0.517215 0.016135
0.767 0.517094 0.016128
0.768 0.516975 0.016121
0.769 0.516857 0.016116
0.770 0.516734 0.016107
0.771 0.516612 0.016099
0.772 0.516483 0.016091
0.773 0.516360 0.016083
0.774 0.516232 0.016075
0.775 0.516107 0.016067
0.776 0.515984 0.016059
0.777 0.515868 0.016053
0.778 0.515745 0.016045
0.779 0.515689 0.016049
0.780 0.515563 0.016041
0.781 0.515436 0.016033
0.782 0.515301 0.016024
0.783 0.515244 0.016029
0.784 0.515125 0.016022
0.785 0.515010 0.016014
0.786 0.514901 0.016008
0.787 0.514785 0.016001
0.788 0.514663 0.015993
0.789 0.514540 0.015985
0.790 0.514416 0.015977
0.791 0.514300 0.015969
0.792 0.514317 0.015978
0.793 0.514063 0.015954
0.794 0.513945 0.015947
0.795 0.513830 0.015939
0.796 0.513705 0.015931
0.797 0.513583 0.015922
0.798 0.513463 0.015915
0.799 0.513347 0.015907
0.800 0.513228 0.015899
0.801 0.513104 0.015891
0.802 0.513012 0.015888
0.803 0.512894 0.015880
0.804 0.512773 0.015872
0.805 0.512658 0.015864
0.806 0.512601 0.015868
0.807 0.512379 0.015852
0.808 0.512362 0.015852
0.809 0.512247 0.015844
0.810 0.512113 0.015835
0.811 0.512010 0.015828
0.812 0.511901 0.015821
0.813 0.511785 0.015812
0.814 0.511661 0.015803
0.815 0.511544 0.015795
0.816 0.511422 0.015787
0.817 0.511286 0.015776
0.818 0.511187 0.015769
0.819 0.511067 0.015761
0.820 0.511091 0.015780
0.821 0.510554 0.015764
0.822 0.510861 0.015763
0.823 0.510742 0.015754
0.824 0.510552 0.015736
0.825 0.510509 0.015738
0.826 0.510402 0.015731
0.827 0.510290 0.015723
0.828 0.510141 0.015709
0.829 0.510068 0.015707
0.830 0.509953 0.015699
0.831 0.509861 0.015693
0.832 0.509716 0.015682
0.833 0.509638 0.015680
0.834 0.509513 0.015671
0.835 0.509410 0.015664
0.836 0.509291 0.015656
0.837 0.509174 0.015645
0.838 0.509078 0.015639
0.839 0.508990 0.015630
0.840 0.508835 0.015622
0.841 0.508732 0.015614
0.842 0.508748 0.015631
0.843 0.508558 0.015620
0.844 0.508533 0.015615
0.845 0.508426 0.015608
0.846 0.508320 0.015600
0.847 0.508217 0.015592
0.848 0.508092 0.015582
0.849 0.507972 0.015573
0.850 0.507883 0.015568
0.851 0.507774 0.015560
0.852 0.507668 0.015552
0.853 0.507565 0.015544
0.854 0.507441 0.015534
0.855 0.507322 0.015526
0.856 0.507239 0.015520
0.857 0.507051 0.015499
0.858 0.507015 0.015502
0.859 0.506752 0.015493
0.860 0.506801 0.015486
0.861 0.506692 0.015478
0.862 0.506583 0.015470
0.863 0.506478 0.015461
0.864 0.506368 0.015453
0.865 0.506251 0.015443
0.866 0.506156 0.015434
0.867 0.506027 0.015425
0.868 0.505989 0.015430
0.869 0.505858 0.015418
0.870 0.505779 0.015413
0.871 0.505652 0.015407
0.872 0.505510 0.015407
0.873 0.505488 0.015396
0.874 0.504351 0.015332
0.875 0.505310 0.015384
0.876 0.505209 0.015376
0.877 0.505108 0.015368
0.878 0.504997 0.015359
0.879 0.504889 0.015350
0.880 0.504782 0.015341
0.881 0.504682 0.015334
0.882 0.504569 0.015325
0.883 0.504470 0.015317
0.884 0.504369 0.015309
0.885 0.504268 0.015300
0.886 0.504154 0.015291
0.887 0.504038 0.015281
0.888 0.503930 0.015272
0.889 0.503824 0.015263
0.890 0.503700 0.015252
0.891 0.503647 0.015247
0.892 0.503513 0.015237
0.893 0.503419 0.015227
0.894 0.503297 0.015219
0.895 0.503180 0.015209
0.896 0.503064 0.015199
0.897 0.501616 0.015055
0.898 0.502851 0.015180
0.899 0.502746 0.015172
0.900 0.502640 0.015163
0.901 0.502287 0.015145
0.902 0.502462 0.015150
0.903 0.502328 0.015137
0.904 0.502207 0.015127
0.905 0.502096 0.015117
0.906 0.502140 0.015134
0.907 0.502036 0.015125
0.908 0.501942 0.015117
0.909 0.501846 0.015109
0.910 0.501817 0.015113
0.911 0.501694 0.015101
0.912 0.501592 0.015093
0.913 0.501485 0.015084
0.914 0.501379 0.015074
0.915 0.501279 0.015065
0.916 0.501185 0.015057
0.917 0.500461 0.014992
0.918 0.501063 0.015052
0.919 0.500962 0.015044
0.920 0.500857 0.015034
0.921 0.500742 0.015024
0.922 0.500444 0.015021
0.923 0.500624 0.015019
0.924 0.500525 0.015011
0.925 0.500409 0.015002
0.926 0.500350 0.014996
0.927 0.500247 0.014986
0.928 0.500125 0.014976
0.929 0.500031 0.014967
0.930 0.499927 0.014957
0.931 0.499817 0.014947
0.932 0.499727 0.014939
0.933 0.499634 0.014931
0.934 0.499541 0.014923
0.935 0.499442 0.014913
0.936 0.499341 0.014904
0.937 0.499257 0.014896
0.938 0.499213 0.014898
0.939 0.499101 0.014887
0.940 0.499002 0.014878
0.941 0.498892 0.014866
0.942 0.498826 0.014862
0.943 0.498727 0.014852
0.944 0.496786 0.014659
0.945 0.498510 0.014834
0.946 0.498454 0.014827
0.947 0.498338 0.014816
0.948 0.498231 0.014805
0.949 0.498125 0.014795
0.950 0.498024 0.014784
0.951 0.497948 0.014778
0.952 0.497856 0.014769
0.953 0.497765 0.014760
0.954 0.497743 0.014764
0.955 0.497638 0.014753
0.956 0.497529 0.014743
0.957 0.497428 0.014732
0.958 0.497332 0.014723
0.959 0.497206 0.014710
0.960 0.497151 0.014706
0.961 0.497055 0.014696
0.962 0.496960 0.014687
0.963 0.496726 0.014673
0.964 0.496755 0.014666
0.965 0.496650 0.014656
0.966 0.496608 0.014657
0.967 0.496540 0.014650
0.968 0.496452 0.014641
0.969 0.496356 0.014632
0.970 0.496254 0.014621
0.971 0.496157 0.014612
0.972 0.496057 0.014601
0.973 0.495960 0.014592
0.974 0.495902 0.014588
0.975 0.495808 0.014579
0.976 0.495717 0.014570
0.977 0.495622 0.014560
0.978 0.495522 0.014550
0.979 0.495420 0.014539
0.980 0.495324 0.014529
0.981 0.495228 0.014520
0.982 0.495208 0.014523
0.983 0.495114 0.014513
0.984 0.495016 0.014503
0.985 0.494921 0.014494
0.986 0.494827 0.014484
0.987 0.494735 0.014474
0.988 0.494636 0.014464
0.989 0.494542 0.014455
0.990 0.494437 0.014444
0.991 0.494344 0.014435
0.992 0.494248 0.014425
0.993 0.494134 0.014413
0.994 0.494049 0.014404
0.995 0.493945 0.014393
0.996 0.493859 0.014385
0.997 0.493765 0.014376
0.998 0.493634 0.014362
0.999 0.493560 0.014354
1.000 0.493458 0.014343
1.001 0.493353 0.014332
1.002 0.493371 0.014341
1.003 0.493276 0.014331
1.004 0.493181 0.014321
1.005 0.493254 0.014337
1.006 0.493139 0.014325
1.007 0.493074 0.014319
1.008 0.492978 0.014309
1.009 0.492881 0.014299
1.010 0.492800 0.014290
1.011 0.492712 0.014281
1.012 0.492617 0.014270
1.013 0.492523 0.014260
1.014 0.492431 0.014251
1.015 0.492336 0.014240
1.016 0.492251 0.014231
1.017 0.491822 0.014167
1.018 0.492126 0.014223
1.019 0.492076 0.014217
1.020 0.491987 0.014208
1.021 0.491891 0.014197
1.022 0.491798 0.014187
1.023 0.491669 0.014175
1.024 0.491583 0.014163
1.025 0.491522 0.014157
1.026 0.491434 0.014148
1.027 0.491351 0.014138
1.028 0.491255 0.014128
1.029 0.491171 0.014120
1.030 0.491063 0.014109
1.031 0.490976 0.014099
1.032 0.490889 0.014089
1.033 0.490785 0.014077
1.034 0.490700 0.014069
1.035 0.490604 0.014058
1.036 0.490590 0.014061
1.037 0.490497 0.014050
1.038 0.490421 0.014042
1.039 0.490324 0.014031
1.040 0.490218 0.014021
1.041 0.490153 0.014012
1.042 0.490062 0.014002
1.043 0.490055 0.014005
1.044 0.489938 0.013994
1.045 0.489866 0.013984
1.046 0.489773 0.013974
1.047 0.489767 0.013977
1.048 0.489684 0.013968
1.049 0.489014 0.013853
1.050 0.489521 0.013949
1.051 0.489415 0.013938
1.052 0.489349 0.013929
1.053 0.489240 0.013915
1.054 0.489160 0.013907
1.055 0.489074 0.013895
1.056 0.488987 0.013885
1.057 0.488893 0.013874
1.058 0.488802 0.013867
1.059 0.488630 0.013853
1.060 0.488637 0.013848
1.061 0.488550 0.013838
1.062 0.488630 0.013853
1.063 0.488546 0.013845
1.064 0.488458 0.013834
1.065 0.488380 0.013825
1.066 0.488298 0.013816
1.067 0.488216 0.013806
1.068 0.488147 0.013801
1.069 0.488051 0.013786
1.070 0.487960 0.013776
1.071 0.487871 0.013765
1.072 0.487785 0.013755
1.073 0.487696 0.013745
1.074 0.487179 0.013629
1.075 0.487536 0.013726
1.076 0.487456 0.013716
1.077 0.487369 0.013707
1.078 0.487404 0.013724
1.079 0.487157 0.013681
1.080 0.487092 0.013674
1.081 0.487000 0.013663
1.082 0.486911 0.013652
1.083 0.486815 0.013641
1.084 0.486738 0.013632
1.085 0.486652 0.013621
1.086 0.486570 0.013611
1.087 0.486491 0.013603
1.088 0.486403 0.013593
1.089 0.486299 0.013582
1.090 0.486188 0.013570
1.091 0.486243 0.013578
1.092 0.486097 0.013560
1.093 0.486006 0.013549
1.094 0.485997 0.013551
1.095 0.485948 0.013544
1.096 0.485855 0.013535
1.097 0.485776 0.013526
1.098 0.485675 0.013517
1.099 0.485550 0.013505
1.100 0.485490 0.013496
1.101 0.485391 0.013485


==> anc/Fig6/tau0_0p11.txt <==
# information extracted from 0.11 fm: tau temperature error 
0.110 0.698669 0.021747
0.111 0.697809 0.021721
0.112 0.696921 0.021694
0.113 0.691027 0.021572
0.114 0.691056 0.021563
0.115 0.690802 0.021549
0.116 0.690385 0.021531
0.117 0.689863 0.021512
0.118 0.689274 0.021491
0.119 0.688649 0.021471
0.120 0.687993 0.021449
0.121 0.687316 0.021427
0.122 0.686624 0.021405
0.123 0.685920 0.021383
0.124 0.685212 0.021361
0.125 0.683898 0.021327
0.126 0.683207 0.021306
0.127 0.682509 0.021284
0.128 0.681807 0.021263
0.129 0.681108 0.021241
0.130 0.680411 0.021220
0.131 0.679710 0.021198
0.132 0.679012 0.021177
0.133 0.678316 0.021156
0.134 0.677623 0.021135
0.135 0.676930 0.021114
0.136 0.676240 0.021093
0.137 0.675555 0.021073
0.138 0.674875 0.021052
0.139 0.674196 0.021032
0.140 0.673520 0.021012
0.141 0.672847 0.020992
0.142 0.672178 0.020972
0.143 0.671513 0.020952
0.144 0.670852 0.020932
0.145 0.670195 0.020912
0.146 0.669541 0.020893
0.147 0.668891 0.020874
0.148 0.667785 0.020848
0.149 0.667143 0.020829
0.150 0.666504 0.020810
0.151 0.665867 0.020791
0.152 0.665236 0.020772
0.153 0.664608 0.020754
0.154 0.663984 0.020736
0.155 0.663364 0.020718
0.156 0.662747 0.020699
0.157 0.662134 0.020682
0.158 0.661523 0.020664
0.159 0.660915 0.020646
0.160 0.660312 0.020629
0.161 0.659712 0.020611
0.162 0.659115 0.020594
0.163 0.658522 0.020577
0.164 0.657933 0.020559
0.165 0.657346 0.020542
0.166 0.656764 0.020526
0.167 0.656184 0.020509
0.168 0.655607 0.020492
0.169 0.655034 0.020476
0.170 0.654464 0.020459
0.171 0.653898 0.020443
0.172 0.653335 0.020426
0.173 0.652773 0.020410
0.174 0.652216 0.020394
0.175 0.651663 0.020378
0.176 0.651112 0.020363
0.177 0.650563 0.020347
0.178 0.650018 0.020331
0.179 0.649475 0.020316
0.180 0.648936 0.020300
0.181 0.648400 0.020285
0.182 0.647866 0.020270
0.183 0.647337 0.020254
0.184 0.646809 0.020239
0.185 0.646284 0.020224
0.186 0.645763 0.020209
0.187 0.645244 0.020195
0.188 0.644729 0.020180
0.189 0.644215 0.020165
0.190 0.643704 0.020151
0.191 0.643196 0.020136
0.192 0.642690 0.020122
0.193 0.642187 0.020108
0.194 0.641686 0.020093
0.195 0.641188 0.020079
0.196 0.640693 0.020065
0.197 0.640200 0.020051
0.198 0.639710 0.020037
0.199 0.639223 0.020023
0.200 0.638737 0.020009
0.201 0.638023 0.019995
0.202 0.637539 0.019981
0.203 0.637057 0.019967
0.204 0.636577 0.019954
0.205 0.636101 0.019940
0.206 0.635626 0.019927
0.207 0.635154 0.019914
0.208 0.634685 0.019901
0.209 0.634218 0.019888
0.210 0.633622 0.019874
0.211 0.633157 0.019861
0.212 0.632695 0.019849
0.213 0.632234 0.019836
0.214 0.631776 0.019823
0.215 0.631319 0.019811
0.216 0.630865 0.019798
0.217 0.630413 0.019786
0.218 0.629962 0.019773
0.219 0.629513 0.019761
0.220 0.629067 0.019748
0.221 0.628623 0.019736
0.222 0.628181 0.019724
0.223 0.627740 0.019712
0.224 0.627302 0.019700
0.225 0.626866 0.019687
0.226 0.626431 0.019675
0.227 0.625999 0.019664
0.228 0.625568 0.019652
0.229 0.625139 0.019640
0.230 0.624712 0.019628
0.231 0.624287 0.019616
0.232 0.623864 0.019605
0.233 0.623443 0.019593
0.234 0.623024 0.019581
0.235 0.622607 0.019570
0.236 0.622192 0.019558
0.237 0.621777 0.019547
0.238 0.621365 0.019536
0.239 0.620868 0.019525
0.240 0.620458 0.019514
0.241 0.620049 0.019503
0.242 0.619642 0.019492
0.243 0.619237 0.019480
0.244 0.618833 0.019469
0.245 0.618431 0.019458
0.246 0.618031 0.019448
0.247 0.617632 0.019437
0.248 0.617235 0.019426
0.249 0.616840 0.019415
0.250 0.616446 0.019404
0.251 0.616054 0.019394
0.252 0.615664 0.019383
0.253 0.615275 0.019372
0.254 0.614887 0.019362
0.255 0.614501 0.019351
0.256 0.614116 0.019341
0.257 0.613733 0.019330
0.258 0.613352 0.019320
0.259 0.612971 0.019309
0.260 0.612593 0.019299
0.261 0.612215 0.019289
0.262 0.611838 0.019278
0.263 0.611464 0.019268
0.264 0.611091 0.019258
0.265 0.610719 0.019248
0.266 0.610320 0.019239
0.267 0.609951 0.019229
0.268 0.609583 0.019218
0.269 0.609215 0.019208
0.270 0.608849 0.019198
0.271 0.608485 0.019188
0.272 0.608121 0.019178
0.273 0.607760 0.019168
0.274 0.607400 0.019159
0.275 0.607041 0.019149
0.276 0.606684 0.019139
0.277 0.606327 0.019129
0.278 0.605973 0.019119
0.279 0.605620 0.019110
0.280 0.605268 0.019100
0.281 0.604917 0.019091
0.282 0.604567 0.019081
0.283 0.604218 0.019071
0.284 0.603824 0.019064
0.285 0.603476 0.019054
0.286 0.603131 0.019045
0.287 0.602787 0.019036
0.288 0.602444 0.019026
0.289 0.602103 0.019017
0.290 0.601763 0.019008
0.291 0.601423 0.018999
0.292 0.601084 0.018989
0.293 0.600746 0.018980
0.294 0.600410 0.018971
0.295 0.600075 0.018962
0.296 0.599740 0.018952
0.297 0.599407 0.018943
0.298 0.599075 0.018934
0.299 0.598745 0.018925
0.300 0.598415 0.018916
0.301 0.598068 0.018908
0.302 0.597740 0.018899
0.303 0.597413 0.018890
0.304 0.597087 0.018881
0.305 0.596762 0.018872
0.306 0.596439 0.018863
0.307 0.596116 0.018854
0.308 0.595794 0.018846
0.309 0.595443 0.018839
0.310 0.595123 0.018830
0.311 0.594805 0.018821
0.312 0.594488 0.018813
0.313 0.594173 0.018804
0.314 0.593857 0.018795
0.315 0.593541 0.018787
0.316 0.593228 0.018778
0.317 0.592915 0.018770
0.318 0.592603 0.018761
0.319 0.592293 0.018753
0.320 0.591983 0.018744
0.321 0.591673 0.018736
0.322 0.591365 0.018727
0.323 0.591057 0.018719
0.324 0.590751 0.018710
0.325 0.590445 0.018702
0.326 0.590140 0.018693
0.327 0.589836 0.018685
0.328 0.589534 0.018676
0.329 0.589232 0.018668
0.330 0.588931 0.018660
0.331 0.588631 0.018651
0.332 0.588330 0.018643
0.333 0.588012 0.018637
0.334 0.587714 0.018629
0.335 0.587419 0.018620
0.336 0.587123 0.018612
0.337 0.586829 0.018604
0.338 0.586535 0.018596
0.339 0.586242 0.018588
0.340 0.585949 0.018580
0.341 0.585641 0.018574
0.342 0.585350 0.018566
0.343 0.585060 0.018558
0.344 0.584771 0.018550
0.345 0.584481 0.018542
0.346 0.584195 0.018534
0.347 0.583910 0.018527
0.348 0.583626 0.018519
0.349 0.583340 0.018511
0.350 0.583056 0.018503
0.351 0.582772 0.018495
0.352 0.582489 0.018487
0.353 0.582207 0.018479
0.354 0.581927 0.018471
0.355 0.581647 0.018463
0.356 0.581368 0.018455
0.357 0.581091 0.018448
0.358 0.580814 0.018440
0.359 0.580536 0.018432
0.360 0.580259 0.018424
0.361 0.579984 0.018416
0.362 0.579710 0.018409
0.363 0.579437 0.018401
0.364 0.579164 0.018393
0.365 0.578892 0.018386
0.366 0.578621 0.018378
0.367 0.578349 0.018370
0.368 0.578078 0.018362
0.369 0.577808 0.018355
0.370 0.577538 0.018347
0.371 0.577262 0.018342
0.372 0.576995 0.018334
0.373 0.576728 0.018327
0.374 0.576463 0.018319
0.375 0.576199 0.018312
0.376 0.575933 0.018304
0.377 0.575669 0.018297
0.378 0.575407 0.018289
0.379 0.575144 0.018282
0.380 0.574881 0.018274
0.381 0.574621 0.018266
0.382 0.574361 0.018259
0.383 0.574103 0.018252
0.384 0.573844 0.018244
0.385 0.573584 0.018237
0.386 0.573326 0.018229
0.387 0.573068 0.018221
0.388 0.572812 0.018214
0.389 0.572556 0.018207
0.390 0.572301 0.018199
0.391 0.572046 0.018192
0.392 0.571792 0.018184
0.393 0.571539 0.018177
0.394 0.571287 0.018169
0.395 0.571034 0.018162
0.396 0.570781 0.018154
0.397 0.570530 0.018147
0.398 0.570280 0.018139
0.399 0.570030 0.018132
0.400 0.569780 0.018124
0.401 0.569532 0.018118
0.402 0.569283 0.018111
0.403 0.569035 0.018103
0.404 0.568788 0.018096
0.405 0.568542 0.018088
0.406 0.568296 0.018081
0.407 0.568051 0.018074
0.408 0.567811 0.018070
0.409 0.567569 0.018063
0.410 0.567327 0.018056
0.411 0.567084 0.018049
0.412 0.566842 0.018041
0.413 0.566601 0.018034
0.414 0.566360 0.018027
0.415 0.566120 0.018020
0.416 0.565877 0.018012
0.417 0.565639 0.018005
0.418 0.565402 0.017998
0.419 0.565164 0.017991
0.420 0.564927 0.017983
0.421 0.564690 0.017976
0.422 0.564460 0.017972
0.423 0.564224 0.017965
0.424 0.563991 0.017958
0.425 0.563758 0.017951
0.426 0.563526 0.017944
0.427 0.563294 0.017937
0.428 0.563060 0.017929
0.429 0.562836 0.017925
0.430 0.562606 0.017918
0.431 0.562376 0.017911
0.432 0.562147 0.017904
0.433 0.561919 0.017897
0.434 0.561691 0.017890
0.435 0.561464 0.017884
0.436 0.561238 0.017877
0.437 0.561013 0.017870
0.438 0.560787 0.017863
0.439 0.560561 0.017856
0.440 0.560336 0.017849
0.441 0.560111 0.017842
0.442 0.559886 0.017835
0.443 0.559663 0.017828
0.444 0.559439 0.017821
0.445 0.559216 0.017814
0.446 0.558994 0.017807
0.447 0.558773 0.017800
0.448 0.558551 0.017793
0.449 0.558331 0.017786
0.450 0.558111 0.017779
0.451 0.557890 0.017772
0.452 0.557671 0.017765
0.453 0.557451 0.017758
0.454 0.557232 0.017751
0.455 0.557015 0.017744
0.456 0.556790 0.017737
0.457 0.556582 0.017730
0.458 0.556365 0.017723
0.459 0.556149 0.017716
0.460 0.555931 0.017709
0.461 0.555715 0.017702
0.462 0.555516 0.017698
0.463 0.555304 0.017692
0.464 0.555090 0.017685
0.465 0.554878 0.017678
0.466 0.554666 0.017671
0.467 0.554453 0.017664
0.468 0.554240 0.017657
0.469 0.554029 0.017650
0.470 0.553812 0.017643
0.471 0.553609 0.017637
0.472 0.553399 0.017630
0.473 0.553191 0.017623
0.474 0.552983 0.017616
0.475 0.552773 0.017609
0.476 0.552563 0.017602
0.477 0.552344 0.017594
0.478 0.552148 0.017588
0.479 0.551942 0.017581
0.480 0.551738 0.017574
0.481 0.551533 0.017568
0.482 0.551346 0.017564
0.483 0.551141 0.017557
0.484 0.550935 0.017551
0.485 0.550733 0.017544
0.486 0.550528 0.017537
0.487 0.550328 0.017530
0.488 0.550127 0.017524
0.489 0.549924 0.017517
0.490 0.549721 0.017510
0.491 0.549520 0.017503
0.492 0.549318 0.017496
0.493 0.549116 0.017489
0.494 0.548914 0.017482
0.495 0.548714 0.017475
0.496 0.548514 0.017468
0.497 0.548313 0.017461
0.498 0.548114 0.017454
0.499 0.547916 0.017447
0.500 0.547718 0.017441
0.501 0.547530 0.017435
0.502 0.547331 0.017428
0.503 0.547133 0.017421
0.504 0.546938 0.017414
0.505 0.546739 0.017407
0.506 0.546542 0.017400
0.507 0.546392 0.017400
0.508 0.546200 0.017394
0.509 0.546008 0.017387
0.510 0.545817 0.017381
0.511 0.545626 0.017374
0.512 0.545433 0.017367
0.513 0.545238 0.017360
0.514 0.545046 0.017353
0.515 0.544856 0.017346
0.516 0.544668 0.017340
0.517 0.544479 0.017333
0.518 0.544290 0.017327
0.519 0.544100 0.017320
0.520 0.543911 0.017313
0.521 0.543721 0.017306
0.522 0.543533 0.017300
0.523 0.543347 0.017293
0.524 0.543161 0.017286
0.525 0.542998 0.017283
0.526 0.542811 0.017277
0.527 0.542625 0.017270
0.528 0.542440 0.017263
0.529 0.542256 0.017257
0.530 0.542126 0.017261
0.531 0.541885 0.017243
0.532 0.541702 0.017237
0.533 0.541519 0.017230
0.534 0.541335 0.017223
0.535 0.541153 0.017217
0.536 0.540972 0.017210
0.537 0.540788 0.017203
0.538 0.540607 0.017197
0.539 0.540426 0.017190
0.540 0.540151 0.016991
0.541 0.540064 0.017177
0.542 0.539880 0.017170
0.543 0.539762 0.017167
0.544 0.539515 0.017156
0.545 0.539337 0.017149
0.546 0.539159 0.017142
0.547 0.538981 0.017136
0.548 0.538803 0.017129
0.549 0.538635 0.017124
0.550 0.538453 0.017117
0.551 0.538310 0.017114
0.552 0.538098 0.017103
0.553 0.537923 0.017097
0.554 0.537746 0.017090
0.555 0.537599 0.017087
0.556 0.537422 0.017080
0.557 0.537245 0.017073
0.558 0.537068 0.017066
0.559 0.536891 0.017059
0.560 0.536719 0.017053
0.561 0.536577 0.017051
0.562 0.536407 0.017044
0.563 0.536236 0.017038
0.564 0.536268 0.017042
0.565 0.535893 0.017025
0.566 0.535719 0.017018
0.567 0.535547 0.017011
0.568 0.535375 0.017004
0.569 0.535209 0.016998
0.570 0.535041 0.016992
0.571 0.534873 0.016985
0.572 0.534701 0.016978
0.573 0.534551 0.016972
0.574 0.534363 0.016965
0.575 0.534196 0.016959
0.576 0.534029 0.016952
0.577 0.533864 0.016946
0.578 0.533696 0.016939
0.579 0.533568 0.016934
0.580 0.533356 0.016925
0.581 0.533188 0.016918
0.582 0.533013 0.016913
0.583 0.532856 0.016905
0.584 0.532689 0.016898
0.585 0.532524 0.016891
0.586 0.532354 0.016884
0.587 0.532185 0.016877
0.588 0.532018 0.016870
0.589 0.531852 0.016863
0.590 0.531688 0.016856
0.591 0.531521 0.016849
0.592 0.531354 0.016842
0.593 0.531189 0.016835
0.594 0.531019 0.016827
0.595 0.530886 0.016825
0.596 0.530724 0.016818
0.597 0.530563 0.016811
0.598 0.530430 0.016809
0.599 0.530238 0.016798
0.600 0.530348 0.016823
0.601 0.529931 0.016786
0.602 0.529768 0.016779
0.603 0.529643 0.016775
0.604 0.529444 0.016765
0.606 0.529281 0.016758
0.607 0.529155 0.016755
0.608 0.528996 0.016748
0.609 0.528840 0.016742
0.610 0.528714 0.016734
0.611 0.528525 0.016728
0.612 0.528377 0.016722
0.613 0.528202 0.016714
0.614 0.528040 0.016707
0.615 0.527879 0.016699
0.616 0.527723 0.016692
0.617 0.527623 0.016685
0.618 0.527409 0.016678
0.619 0.527799 0.016575
0.620 0.527101 0.016665
0.621 0.526972 0.016656
0.622 0.526776 0.016650
0.623 0.526745 0.016656
0.624 0.526543 0.016647
0.625 0.526393 0.016641
0.626 0.526343 0.016647
0.627 0.526089 0.016627
0.628 0.525977 0.016623
0.629 0.525778 0.016617
0.630 0.525630 0.016606
0.631 0.525476 0.016599
0.632 0.525332 0.016594
0.633 0.525172 0.016585
0.634 0.525026 0.016579
0.635 0.524878 0.016572
0.636 0.524728 0.016566
0.637 0.524573 0.016558
0.638 0.524415 0.016551
0.639 0.524263 0.016544
0.640 0.524120 0.016537
0.641 0.523977 0.016530
0.642 0.523835 0.016522
0.643 0.523679 0.016516
0.644 0.523550 0.016514
0.645 0.523417 0.016508
0.646 0.523260 0.016501
0.647 0.523129 0.016494
0.648 0.522961 0.016487
0.649 0.522813 0.016479
0.650 0.522735 0.016482
0.651 0.522565 0.016472
0.652 0.522418 0.016465
0.653 0.522278 0.016459
0.654 0.522131 0.016452
0.655 0.521983 0.016445
0.656 0.521838 0.016438
0.657 0.521694 0.016431
0.658 0.521552 0.016424
0.659 0.521412 0.016419
0.660 0.521264 0.016410
0.661 0.521118 0.016403
0.662 0.520975 0.016397
0.663 0.520849 0.016391
0.664 0.520685 0.016382
0.665 0.520546 0.016375
0.666 0.520402 0.016368
0.667 0.520254 0.016361
0.668 0.520117 0.016354
0.669 0.519974 0.016347
0.670 0.520121 0.016366
0.671 0.519685 0.016332
0.672 0.519544 0.016325
0.673 0.519404 0.016318
0.674 0.519259 0.016311
0.675 0.519124 0.016304
0.676 0.518977 0.016296
0.677 0.518831 0.016289
0.678 0.518689 0.016281
0.679 0.518548 0.016274
0.680 0.518405 0.016266
0.681 0.518273 0.016259
0.682 0.518115 0.016251
0.683 0.517971 0.016243
0.684 0.517852 0.016235
0.685 0.517682 0.016227
0.686 0.517592 0.016228
0.687 0.517473 0.016223
0.688 0.517464 0.016237
0.689 0.517170 0.016206
0.690 0.517282 0.016224
0.691 0.517093 0.016223
0.692 0.516753 0.016185
0.693 0.516635 0.016183
0.694 0.516490 0.016172
0.695 0.516354 0.016165
0.696 0.516218 0.016157
0.697 0.516065 0.016152
0.698 0.515924 0.016140
0.699 0.515793 0.016134
0.700 0.515653 0.016126
0.701 0.515512 0.016118
0.702 0.515449 0.016124
0.703 0.515314 0.016117
0.704 0.515179 0.016109
0.705 0.515042 0.016102
0.706 0.514959 0.016103
0.707 0.514828 0.016096
0.708 0.514693 0.016089
0.709 0.514559 0.016082
0.710 0.514427 0.016075
0.711 0.514294 0.016067
0.712 0.514161 0.016060
0.713 0.514027 0.016053
0.714 0.513894 0.016045
0.715 0.513762 0.016038
0.716 0.513629 0.016031
0.717 0.513494 0.016023
0.718 0.513357 0.016015
0.719 0.513238 0.016008
0.720 0.513105 0.016001
0.721 0.513022 0.016003
0.722 0.512892 0.015996
0.723 0.512755 0.015987
0.724 0.512630 0.015981
0.725 0.512496 0.015973
0.726 0.512452 0.015977
0.727 0.512234 0.015958
0.728 0.512103 0.015951
0.729 0.511977 0.015944
0.730 0.511857 0.015936
0.731 0.511831 0.015943
0.732 0.511649 0.015933
0.733 0.511516 0.015925
0.734 0.511384 0.015917
0.735 0.511257 0.015910
0.736 0.511100 0.015906
0.737 0.511010 0.015896
0.738 0.510879 0.015888
0.739 0.510769 0.015881
0.740 0.510622 0.015873
0.741 0.510496 0.015867
0.742 0.510365 0.015858
0.743 0.510238 0.015851
0.744 0.510114 0.015843
0.745 0.509990 0.015835
0.746 0.509926 0.015839
0.747 0.509794 0.015831
0.748 0.509667 0.015824
0.749 0.509538 0.015816
0.750 0.509411 0.015808
0.751 0.509288 0.015801
0.752 0.509157 0.015793
0.753 0.509038 0.015786
0.754 0.508940 0.015781
0.755 0.508795 0.015772
0.756 0.508645 0.015765
0.757 0.508539 0.015756
0.758 0.508411 0.015748
0.759 0.508299 0.015742
0.760 0.508156 0.015732
0.761 0.508041 0.015725
0.762 0.507916 0.015718
0.763 0.507793 0.015710
0.764 0.507664 0.015701
0.765 0.507508 0.015696
0.766 0.507467 0.015697
0.767 0.507345 0.015689
0.768 0.507227 0.015682
0.769 0.507109 0.015677
0.770 0.506987 0.015667
0.771 0.506864 0.015660
0.772 0.506736 0.015651
0.773 0.506613 0.015643
0.774 0.506484 0.015634
0.775 0.506360 0.015626
0.776 0.506237 0.015618
0.777 0.506121 0.015612
0.778 0.505998 0.015603
0.779 0.505943 0.015607
0.780 0.505817 0.015599
0.781 0.505690 0.015590
0.782 0.505556 0.015581
0.783 0.505499 0.015586
0.784 0.505381 0.015578
0.785 0.505265 0.015571
0.786 0.505157 0.015564
0.787 0.505041 0.015557
0.788 0.504919 0.015549
0.789 0.504796 0.015540
0.790 0.504673 0.015532
0.791 0.504557 0.015524
0.792 0.504577 0.015532
0.793 0.504320 0.015509
0.794 0.504202 0.015501
0.795 0.504087 0.015493
0.796 0.503962 0.015484
0.797 0.503841 0.015475
0.798 0.503721 0.015467
0.799 0.503605 0.015460
0.800 0.503486 0.015451
0.801 0.503363 0.015443
0.802 0.503271 0.015440
0.803 0.503153 0.015432
0.804 0.503033 0.015423
0.805 0.502918 0.015415
0.806 0.502862 0.015419
0.807 0.502638 0.015402
0.808 0.502623 0.015402
0.809 0.502508 0.015394
0.810 0.502374 0.015385
0.811 0.502271 0.015378
0.812 0.502163 0.015370
0.813 0.502047 0.015362
0.814 0.501924 0.015352
0.815 0.501807 0.015344
0.816 0.501684 0.015335
0.817 0.501549 0.015324
0.818 0.501450 0.015317
0.819 0.501330 0.015308
0.820 0.501356 0.015327
0.821 0.500811 0.015312
0.822 0.501127 0.015310
0.823 0.501008 0.015301
0.824 0.500816 0.015283
0.825 0.500775 0.015284
0.826 0.500668 0.015277
0.827 0.500557 0.015269
0.828 0.500407 0.015255
0.829 0.500335 0.015252
0.830 0.500220 0.015244
0.831 0.500129 0.015238
0.832 0.499983 0.015226
0.833 0.499906 0.015225
0.834 0.499781 0.015215
0.835 0.499679 0.015208
0.836 0.499559 0.015199
0.837 0.499443 0.015189
0.838 0.499347 0.015183
0.839 0.499260 0.015173
0.840 0.499105 0.015164
0.841 0.499002 0.015156
0.842 0.499020 0.015173
0.843 0.498828 0.015162
0.844 0.498806 0.015157
0.845 0.498699 0.015149
0.846 0.498593 0.015142
0.847 0.498490 0.015134
0.848 0.498366 0.015123
0.849 0.498245 0.015113
0.850 0.498157 0.015108
0.851 0.498048 0.015100
0.852 0.497943 0.015092
0.853 0.497840 0.015084
0.854 0.497716 0.015074
0.855 0.497597 0.015066
0.856 0.497514 0.015059
0.857 0.497326 0.015038
0.858 0.497291 0.015041
0.859 0.497025 0.015032
0.860 0.497078 0.015025
0.861 0.496969 0.015016
0.862 0.496860 0.015007
0.863 0.496755 0.014999
0.864 0.496645 0.014990
0.865 0.496529 0.014981
0.866 0.496433 0.014971
0.867 0.496306 0.014962
0.868 0.496268 0.014967
0.869 0.496138 0.014955
0.870 0.496058 0.014950
0.871 0.495932 0.014943
0.872 0.495789 0.014943
0.873 0.495769 0.014932
0.874 0.494610 0.014870
0.875 0.495593 0.014919
0.876 0.495491 0.014911
0.877 0.495390 0.014903
0.878 0.495280 0.014894
0.879 0.495172 0.014885
0.880 0.495065 0.014876
0.881 0.494966 0.014868
0.882 0.494853 0.014859
0.883 0.494754 0.014851
0.884 0.494653 0.014842
0.885 0.494553 0.014834
0.886 0.494439 0.014824
0.887 0.494324 0.014814
0.888 0.494215 0.014805
0.889 0.494110 0.014796
0.890 0.493986 0.014784
0.891 0.493933 0.014779
0.892 0.493800 0.014769
0.893 0.493706 0.014759
0.894 0.493584 0.014751
0.895 0.493467 0.014740
0.896 0.493351 0.014730
0.897 0.491876 0.014586
0.898 0.493138 0.014711
0.899 0.493034 0.014703
0.900 0.492928 0.014693
0.901 0.492570 0.014676
0.902 0.492751 0.014681
0.903 0.492617 0.014667
0.904 0.492497 0.014657
0.905 0.492385 0.014647
0.906 0.492431 0.014664
0.907 0.492328 0.014655
0.908 0.492234 0.014647
0.909 0.492138 0.014638
0.910 0.492111 0.014642
0.911 0.491988 0.014631
0.912 0.491886 0.014622
0.913 0.491779 0.014612
0.914 0.491673 0.014603
0.915 0.491573 0.014594
0.916 0.491480 0.014585
0.917 0.490744 0.014521
0.918 0.491360 0.014580
0.919 0.491259 0.014572
0.920 0.491154 0.014562
0.921 0.491039 0.014551
0.922 0.490738 0.014549
0.923 0.490923 0.014546
0.924 0.490824 0.014538
0.925 0.490708 0.014529
0.926 0.490649 0.014522
0.927 0.490547 0.014513
0.928 0.490425 0.014503
0.929 0.490331 0.014493
0.930 0.490228 0.014484
0.931 0.490118 0.014473
0.932 0.490029 0.014465
0.933 0.489936 0.014457
0.934 0.489843 0.014448
0.935 0.489744 0.014439
0.936 0.489643 0.014429
0.937 0.489560 0.014421
0.938 0.489517 0.014423
0.939 0.489405 0.014412
0.940 0.489307 0.014403
0.941 0.489197 0.014391
0.942 0.489131 0.014386
0.943 0.489032 0.014376
0.944 0.487057 0.014186
0.945 0.488815 0.014358
0.946 0.488760 0.014351
0.947 0.488645 0.014339
0.948 0.488538 0.014329
0.949 0.488432 0.014318
0.950 0.488331 0.014308
0.951 0.488256 0.014301
0.952 0.488163 0.014292
0.953 0.488073 0.014283
0.954 0.488052 0.014287
0.955 0.487947 0.014276
0.956 0.487839 0.014265
0.957 0.487737 0.014255
0.958 0.487642 0.014246
0.959 0.487516 0.014232
0.960 0.487462 0.014228
0.961 0.487366 0.014218
0.962 0.487271 0.014209
0.963 0.487036 0.014196
0.964 0.487067 0.014188
0.965 0.486962 0.014177
0.966 0.486921 0.014179
0.967 0.486853 0.014172
0.968 0.486765 0.014163
0.969 0.486670 0.014153
0.970 0.486568 0.014143
0.971 0.486472 0.014133
0.972 0.486372 0.014122
0.973 0.486275 0.014113
0.974 0.486218 0.014109
0.975 0.486124 0.014100
0.976 0.486033 0.014090
0.977 0.485939 0.014081
0.978 0.485839 0.014070
0.979 0.485737 0.014060
0.980 0.485641 0.014050
0.981 0.485545 0.014040
0.982 0.485526 0.014043
0.983 0.485433 0.014033
0.984 0.485335 0.014023
0.985 0.485241 0.014013
0.986 0.485147 0.014003
0.987 0.485055 0.013993
0.988 0.484956 0.013983
0.989 0.484862 0.013975
0.990 0.484757 0.013964
0.991 0.484664 0.013954
0.992 0.484568 0.013944
0.993 0.484455 0.013932
0.994 0.484370 0.013923
0.995 0.484267 0.013913
0.996 0.484181 0.013905
0.997 0.484086 0.013895
0.998 0.483956 0.013881
0.999 0.483882 0.013873
1.000 0.483780 0.013862
1.001 0.483675 0.013851
1.002 0.483695 0.013860
1.003 0.483600 0.013850
1.004 0.483505 0.013839
1.005 0.483581 0.013855
1.006 0.483466 0.013844
1.007 0.483401 0.013838
1.008 0.483305 0.013827
1.009 0.483208 0.013817
1.010 0.483128 0.013808
1.011 0.483040 0.013799
1.012 0.482945 0.013788
1.013 0.482851 0.013779
1.014 0.482760 0.013769
1.015 0.482665 0.013758
1.016 0.482580 0.013749
1.017 0.482145 0.013685
1.018 0.482457 0.013740
1.019 0.482407 0.013735
1.020 0.482318 0.013726
1.021 0.482222 0.013715
1.022 0.482130 0.013705
1.023 0.482001 0.013693
1.024 0.481915 0.013681
1.025 0.481854 0.013675
1.026 0.481767 0.013665
1.027 0.481684 0.013656
1.028 0.481589 0.013646
1.029 0.481505 0.013638
1.030 0.481396 0.013626
1.031 0.481310 0.013617
1.032 0.481223 0.013607
1.033 0.481119 0.013595
1.034 0.481035 0.013586
1.035 0.480939 0.013575
1.036 0.480926 0.013578
1.037 0.480833 0.013567
1.038 0.480758 0.013559
1.039 0.480661 0.013548
1.040 0.480555 0.013538
1.041 0.480490 0.013529
1.042 0.480399 0.013519
1.043 0.480393 0.013522
1.044 0.480276 0.013511
1.045 0.480204 0.013501
1.046 0.480112 0.013491
1.047 0.480107 0.013494
1.048 0.480024 0.013485
1.049 0.479344 0.013371
1.050 0.479862 0.013465
1.051 0.479756 0.013455
1.052 0.479691 0.013446
1.053 0.479582 0.013432
1.054 0.479502 0.013424
1.055 0.479416 0.013412
1.056 0.479328 0.013402
1.057 0.479235 0.013391
1.058 0.479144 0.013384
1.059 0.478971 0.013371
1.060 0.478979 0.013365
1.061 0.478893 0.013355
1.062 0.478975 0.013370
1.063 0.478891 0.013361
1.064 0.478804 0.013351
1.065 0.478725 0.013342
1.066 0.478644 0.013332
1.067 0.478562 0.013323
1.068 0.478493 0.013317
1.069 0.478397 0.013303
1.070 0.478307 0.013293
1.071 0.478218 0.013282
1.072 0.478133 0.013272
1.073 0.478043 0.013261
1.074 0.477520 0.013148
1.075 0.477883 0.013243
1.076 0.477804 0.013233
1.077 0.477717 0.013223
1.078 0.477753 0.013240
1.079 0.477505 0.013199
1.080 0.477440 0.013191
1.081 0.477349 0.013180
1.082 0.477260 0.013169
1.083 0.477164 0.013158
1.084 0.477088 0.013149
1.085 0.477002 0.013139
1.086 0.476919 0.013129
1.087 0.476841 0.013121
1.088 0.476753 0.013110
1.089 0.476649 0.013099
1.090 0.476538 0.013088
1.091 0.476594 0.013096
1.092 0.476448 0.013078
1.093 0.476357 0.013067
1.094 0.476349 0.013069
1.095 0.476300 0.013061
1.096 0.476208 0.013053
1.097 0.476129 0.013043
1.098 0.476028 0.013035
1.099 0.475903 0.013023
1.100 0.475844 0.013015
1.101 0.475745 0.013003


==> anc/Fig6/tau0_0p12.txt <==
# information extracted from 0.12 fm: tau temperature error 
0.120 0.681136 0.021223
0.121 0.680328 0.021199
0.122 0.679522 0.021175
0.123 0.678713 0.021151
0.124 0.677923 0.021126
0.125 0.675466 0.021072
0.126 0.674898 0.021052
0.127 0.674274 0.021033
0.128 0.673621 0.021012
0.129 0.672959 0.020991
0.130 0.672290 0.020970
0.131 0.671602 0.020949
0.132 0.670914 0.020928
0.133 0.670225 0.020907
0.134 0.669536 0.020886
0.135 0.668845 0.020865
0.136 0.668154 0.020845
0.137 0.667468 0.020824
0.138 0.666787 0.020803
0.139 0.666105 0.020783
0.140 0.665426 0.020763
0.141 0.664750 0.020743
0.142 0.664078 0.020722
0.143 0.663410 0.020702
0.144 0.662745 0.020683
0.145 0.662084 0.020663
0.146 0.661427 0.020644
0.147 0.660773 0.020624
0.148 0.659476 0.020595
0.149 0.658836 0.020576
0.150 0.658199 0.020557
0.151 0.657563 0.020538
0.152 0.656933 0.020520
0.153 0.656306 0.020501
0.154 0.655683 0.020483
0.155 0.655063 0.020465
0.156 0.654447 0.020447
0.157 0.653835 0.020429
0.158 0.653223 0.020411
0.159 0.652616 0.020394
0.160 0.652013 0.020376
0.161 0.651413 0.020359
0.162 0.650816 0.020341
0.163 0.650222 0.020324
0.164 0.649633 0.020307
0.165 0.649046 0.020290
0.166 0.648463 0.020273
0.167 0.647883 0.020256
0.168 0.647306 0.020240
0.169 0.646732 0.020223
0.170 0.646162 0.020207
0.171 0.645596 0.020190
0.172 0.645032 0.020174
0.173 0.644470 0.020158
0.174 0.643913 0.020142
0.175 0.643359 0.020126
0.176 0.642807 0.020110
0.177 0.642258 0.020094
0.178 0.641712 0.020078
0.179 0.641169 0.020063
0.180 0.640629 0.020047
0.181 0.640093 0.020032
0.182 0.639559 0.020017
0.183 0.639029 0.020001
0.184 0.638501 0.019986
0.185 0.637976 0.019971
0.186 0.637453 0.019956
0.187 0.636934 0.019942
0.188 0.636418 0.019927
0.189 0.635904 0.019912
0.190 0.635393 0.019898
0.191 0.634884 0.019883
0.192 0.634378 0.019869
0.193 0.633874 0.019854
0.194 0.633373 0.019840
0.195 0.632875 0.019826
0.196 0.632379 0.019811
0.197 0.631886 0.019797
0.198 0.631395 0.019783
0.199 0.630907 0.019769
0.200 0.630422 0.019756
0.201 0.629662 0.019740
0.202 0.629178 0.019727
0.203 0.628695 0.019713
0.204 0.628214 0.019699
0.205 0.627737 0.019686
0.206 0.627261 0.019673
0.207 0.626788 0.019659
0.208 0.626319 0.019646
0.209 0.625851 0.019633
0.210 0.625230 0.019619
0.211 0.624764 0.019606
0.212 0.624301 0.019593
0.213 0.623840 0.019581
0.214 0.623380 0.019568
0.215 0.622922 0.019555
0.216 0.622467 0.019543
0.217 0.622014 0.019530
0.218 0.621562 0.019517
0.219 0.621112 0.019505
0.220 0.620665 0.019493
0.221 0.620220 0.019480
0.222 0.619776 0.019468
0.223 0.619334 0.019456
0.224 0.618895 0.019443
0.225 0.618458 0.019431
0.226 0.618022 0.019419
0.227 0.617589 0.019407
0.228 0.617157 0.019395
0.229 0.616727 0.019383
0.230 0.616299 0.019371
0.231 0.615872 0.019360
0.232 0.615449 0.019348
0.233 0.615026 0.019336
0.234 0.614607 0.019325
0.235 0.614189 0.019313
0.236 0.613772 0.019301
0.237 0.613357 0.019290
0.238 0.612943 0.019278
0.239 0.612430 0.019268
0.240 0.612019 0.019256
0.241 0.611609 0.019245
0.242 0.611200 0.019234
0.243 0.610794 0.019223
0.244 0.610389 0.019211
0.245 0.609985 0.019200
0.246 0.609584 0.019189
0.247 0.609184 0.019178
0.248 0.608786 0.019167
0.249 0.608389 0.019157
0.250 0.607994 0.019146
0.251 0.607601 0.019135
0.252 0.607210 0.019124
0.253 0.606819 0.019113
0.254 0.606430 0.019103
0.255 0.606043 0.019092
0.256 0.605657 0.019081
0.257 0.605272 0.019071
0.258 0.604890 0.019060
0.259 0.604508 0.019050
0.260 0.604128 0.019039
0.261 0.603749 0.019029
0.262 0.603371 0.019018
0.263 0.602995 0.019008
0.264 0.602621 0.018998
0.265 0.602248 0.018987
0.266 0.601843 0.018978
0.267 0.601472 0.018968
0.268 0.601103 0.018958
0.269 0.600733 0.018948
0.270 0.600366 0.018937
0.271 0.600000 0.018927
0.272 0.599635 0.018917
0.273 0.599273 0.018907
0.274 0.598911 0.018897
0.275 0.598551 0.018887
0.276 0.598192 0.018877
0.277 0.597834 0.018867
0.278 0.597478 0.018857
0.279 0.597125 0.018847
0.280 0.596771 0.018838
0.281 0.596419 0.018828
0.282 0.596067 0.018818
0.283 0.595717 0.018808
0.284 0.595313 0.018801
0.285 0.594964 0.018791
0.286 0.594617 0.018782
0.287 0.594272 0.018772
0.288 0.593927 0.018763
0.289 0.593585 0.018753
0.290 0.593243 0.018744
0.291 0.592902 0.018734
0.292 0.592562 0.018725
0.293 0.592222 0.018715
0.294 0.591885 0.018706
0.295 0.591548 0.018697
0.296 0.591212 0.018687
0.297 0.590878 0.018678
0.298 0.590544 0.018669
0.299 0.590212 0.018660
0.300 0.589881 0.018650
0.301 0.589529 0.018642
0.302 0.589199 0.018633
0.303 0.588870 0.018624
0.304 0.588543 0.018615
0.305 0.588217 0.018606
0.306 0.587892 0.018597
0.307 0.587568 0.018588
0.308 0.587244 0.018578
0.309 0.586886 0.018571
0.310 0.586564 0.018563
0.311 0.586245 0.018554
0.312 0.585926 0.018545
0.313 0.585609 0.018536
0.314 0.585291 0.018527
0.315 0.584975 0.018518
0.316 0.584660 0.018510
0.317 0.584345 0.018501
0.318 0.584032 0.018492
0.319 0.583720 0.018483
0.320 0.583408 0.018475
0.321 0.583097 0.018466
0.322 0.582787 0.018457
0.323 0.582478 0.018449
0.324 0.582170 0.018440
0.325 0.581862 0.018431
0.326 0.581556 0.018423
0.327 0.581251 0.018414
0.328 0.580947 0.018405
0.329 0.580643 0.018397
0.330 0.580341 0.018388
0.331 0.580039 0.018380
0.332 0.579737 0.018371
0.333 0.579412 0.018365
0.334 0.579113 0.018356
0.335 0.578815 0.018348
0.336 0.578519 0.018340
0.337 0.578223 0.018331
0.338 0.577927 0.018323
0.339 0.577632 0.018315
0.340 0.577338 0.018306
0.341 0.577023 0.018301
0.342 0.576731 0.018292
0.343 0.576439 0.018284
0.344 0.576148 0.018276
0.345 0.575857 0.018268
0.346 0.575570 0.018260
0.347 0.575283 0.018252
0.348 0.574997 0.018243
0.349 0.574710 0.018235
0.350 0.574424 0.018227
0.351 0.574138 0.018219
0.352 0.573854 0.018211
0.353 0.573570 0.018202
0.354 0.573288 0.018194
0.355 0.573007 0.018186
0.356 0.572726 0.018178
0.357 0.572448 0.018170
0.358 0.572169 0.018162
0.359 0.571890 0.018154
0.360 0.571611 0.018146
0.361 0.571335 0.018138
0.362 0.571059 0.018130
0.363 0.570784 0.018122
0.364 0.570510 0.018114
0.365 0.570237 0.018106
0.366 0.569964 0.018098
0.367 0.569691 0.018090
0.368 0.569418 0.018082
0.369 0.569146 0.018074
0.370 0.568874 0.018066
0.371 0.568594 0.018061
0.372 0.568324 0.018053
0.373 0.568056 0.018045
0.374 0.567789 0.018038
0.375 0.567524 0.018030
0.376 0.567257 0.018022
0.377 0.566991 0.018014
0.378 0.566727 0.018007
0.379 0.566463 0.017999
0.380 0.566199 0.017991
0.381 0.565937 0.017983
0.382 0.565676 0.017975
0.383 0.565416 0.017968
0.384 0.565155 0.017960
0.385 0.564894 0.017952
0.386 0.564634 0.017944
0.387 0.564375 0.017937
0.388 0.564117 0.017929
0.389 0.563860 0.017921
0.390 0.563603 0.017913
0.391 0.563347 0.017906
0.392 0.563091 0.017898
0.393 0.562837 0.017890
0.394 0.562583 0.017882
0.395 0.562329 0.017875
0.396 0.562075 0.017867
0.397 0.561822 0.017859
0.398 0.561571 0.017851
0.399 0.561320 0.017844
0.400 0.561068 0.017836
0.401 0.560817 0.017829
0.402 0.560567 0.017821
0.403 0.560317 0.017814
0.404 0.560069 0.017806
0.405 0.559822 0.017798
0.406 0.559575 0.017791
0.407 0.559328 0.017783
0.408 0.559083 0.017780
0.409 0.558840 0.017772
0.410 0.558596 0.017765
0.411 0.558352 0.017757
0.412 0.558108 0.017750
0.413 0.557866 0.017742
0.414 0.557624 0.017734
0.415 0.557382 0.017727
0.416 0.557138 0.017719
0.417 0.556898 0.017712
0.418 0.556660 0.017704
0.419 0.556420 0.017697
0.420 0.556182 0.017689
0.421 0.555943 0.017681
0.422 0.555710 0.017677
0.423 0.555473 0.017670
0.424 0.555238 0.017662
0.425 0.555004 0.017655
0.426 0.554770 0.017648
0.427 0.554537 0.017640
0.428 0.554302 0.017633
0.429 0.554074 0.017628
0.430 0.553842 0.017621
0.431 0.553611 0.017614
0.432 0.553381 0.017606
0.433 0.553151 0.017599
0.434 0.552922 0.017592
0.435 0.552694 0.017585
0.436 0.552466 0.017578
0.437 0.552240 0.017570
0.438 0.552013 0.017563
0.439 0.551785 0.017556
0.440 0.551559 0.017548
0.441 0.551333 0.017541
0.442 0.551107 0.017534
0.443 0.550882 0.017526
0.444 0.550657 0.017519
0.445 0.550433 0.017512
0.446 0.550209 0.017505
0.447 0.549987 0.017497
0.448 0.549764 0.017490
0.449 0.549543 0.017483
0.450 0.549321 0.017476
0.451 0.549100 0.017468
0.452 0.548879 0.017461
0.453 0.548658 0.017454
0.454 0.548438 0.017446
0.455 0.548220 0.017439
0.456 0.547993 0.017431
0.457 0.547785 0.017425
0.458 0.547566 0.017417
0.459 0.547349 0.017410
0.460 0.547130 0.017403
0.461 0.546913 0.017395
0.462 0.546710 0.017391
0.463 0.546498 0.017384
0.464 0.546282 0.017377
0.465 0.546069 0.017370
0.466 0.545856 0.017363
0.467 0.545642 0.017355
0.468 0.545427 0.017348
0.469 0.545215 0.017341
0.470 0.544997 0.017333
0.471 0.544793 0.017326
0.472 0.544582 0.017319
0.473 0.544373 0.017312
0.474 0.544164 0.017305
0.475 0.543953 0.017297
0.476 0.543742 0.017290
0.477 0.543521 0.017282
0.478 0.543324 0.017275
0.479 0.543117 0.017268
0.480 0.542912 0.017261
0.481 0.542707 0.017254
0.482 0.542517 0.017250
0.483 0.542311 0.017243
0.484 0.542104 0.017236
0.485 0.541901 0.017229
0.486 0.541695 0.017222
0.487 0.541493 0.017215
0.488 0.541291 0.017208
0.489 0.541088 0.017200
0.490 0.540884 0.017193
0.491 0.540682 0.017186
0.492 0.540479 0.017179
0.493 0.540276 0.017171
0.494 0.540073 0.017164
0.495 0.539871 0.017157
0.496 0.539671 0.017149
0.497 0.539469 0.017142
0.498 0.539269 0.017135
0.499 0.539070 0.017128
0.500 0.538871 0.017121
0.501 0.538681 0.017115
0.502 0.538482 0.017107
0.503 0.538283 0.017100
0.504 0.538086 0.017093
0.505 0.537887 0.017086
0.506 0.537688 0.017078
0.507 0.537536 0.017078
0.508 0.537343 0.017071
0.509 0.537150 0.017064
0.510 0.536958 0.017057
0.511 0.536765 0.017050
0.512 0.536572 0.017043
0.513 0.536376 0.017036
0.514 0.536183 0.017028
0.515 0.535992 0.017021
0.516 0.535804 0.017014
0.517 0.535614 0.017007
0.518 0.535424 0.017000
0.519 0.535233 0.016993
0.520 0.535043 0.016986
0.521 0.534852 0.016979
0.522 0.534663 0.016972
0.523 0.534476 0.016965
0.524 0.534289 0.016958
0.525 0.534125 0.016955
0.526 0.533937 0.016948
0.527 0.533750 0.016940
0.528 0.533564 0.016934
0.529 0.533379 0.016927
0.530 0.533246 0.016931
0.531 0.533007 0.016913
0.532 0.532823 0.016906
0.533 0.532640 0.016899
0.534 0.532455 0.016892
0.535 0.532272 0.016885
0.536 0.532090 0.016878
0.537 0.531906 0.016871
0.538 0.531724 0.016863
0.539 0.531542 0.016856
0.540 0.531261 0.016651
0.541 0.531178 0.016842
0.542 0.530994 0.016835
0.543 0.530877 0.016833
0.544 0.530627 0.016820
0.545 0.530449 0.016813
0.546 0.530269 0.016806
0.547 0.530091 0.016799
0.548 0.529912 0.016792
0.549 0.529743 0.016787
0.550 0.529560 0.016779
0.551 0.529417 0.016776
0.552 0.529204 0.016765
0.553 0.529028 0.016758
0.554 0.528851 0.016751
0.555 0.528702 0.016748
0.556 0.528525 0.016740
0.557 0.528347 0.016733
0.558 0.528169 0.016726
0.559 0.527992 0.016719
0.560 0.527819 0.016712
0.561 0.527676 0.016709
0.562 0.527505 0.016703
0.563 0.527334 0.016696
0.564 0.527373 0.016700
0.565 0.526990 0.016682
0.566 0.526815 0.016675
0.567 0.526642 0.016668
0.568 0.526470 0.016660
0.569 0.526303 0.016654
0.570 0.526135 0.016647
0.571 0.525966 0.016640
0.572 0.525794 0.016633
0.573 0.525643 0.016626
0.574 0.525455 0.016619
0.575 0.525287 0.016612
0.576 0.525120 0.016605
0.577 0.524954 0.016599
0.578 0.524785 0.016591
0.579 0.524657 0.016587
0.580 0.524445 0.016577
0.581 0.524276 0.016570
0.582 0.524102 0.016563
0.583 0.523943 0.016556
0.584 0.523776 0.016548
0.585 0.523609 0.016541
0.586 0.523440 0.016534
0.587 0.523269 0.016526
0.588 0.523102 0.016519
0.589 0.522936 0.016512
0.590 0.522771 0.016504
0.591 0.522603 0.016497
0.592 0.522437 0.016489
0.593 0.522270 0.016482
0.594 0.522101 0.016474
0.595 0.521967 0.016471
0.596 0.521804 0.016464
0.597 0.521642 0.016457
0.598 0.521510 0.016454
0.599 0.521317 0.016443
0.600 0.521434 0.016468
0.601 0.521009 0.016430
0.602 0.520845 0.016423
0.603 0.520721 0.016418
0.604 0.520521 0.016408
0.605 0.520357 0.016400
0.606 0.520230 0.016398
0.607 0.520071 0.016391
0.608 0.519914 0.016384
0.609 0.519789 0.016376
0.610 0.519599 0.016370
0.612 0.519450 0.016363
0.613 0.519275 0.016354
0.614 0.519113 0.016347
0.615 0.518952 0.016339
0.616 0.518795 0.016332
0.617 0.518695 0.016324
0.618 0.518480 0.016317
0.619 0.518886 0.016209
0.620 0.518172 0.016303
0.621 0.518043 0.016294
0.622 0.517846 0.016287
0.623 0.517814 0.016293
0.624 0.517612 0.016284
0.625 0.517461 0.016277
0.626 0.517414 0.016283
0.627 0.517157 0.016263
0.628 0.517044 0.016258
0.629 0.516845 0.016252
0.630 0.516697 0.016241
0.631 0.516543 0.016234
0.632 0.516398 0.016228
0.633 0.516239 0.016219
0.634 0.516092 0.016212
0.635 0.515944 0.016205
0.636 0.515793 0.016198
0.637 0.515638 0.016190
0.638 0.515480 0.016182
0.639 0.515328 0.016175
0.640 0.515185 0.016168
0.641 0.515041 0.016160
0.642 0.514899 0.016153
0.643 0.514743 0.016146
0.644 0.514615 0.016144
0.645 0.514481 0.016138
0.646 0.514322 0.016130
0.647 0.514191 0.016123
0.648 0.514023 0.016115
0.649 0.513875 0.016107
0.650 0.513797 0.016110
0.651 0.513627 0.016100
0.652 0.513480 0.016092
0.653 0.513339 0.016085
0.654 0.513192 0.016078
0.655 0.513044 0.016071
0.656 0.512899 0.016064
0.657 0.512755 0.016056
0.658 0.512613 0.016049
0.659 0.512472 0.016044
0.660 0.512324 0.016035
0.661 0.512178 0.016027
0.662 0.512035 0.016020
0.663 0.511909 0.016014
0.664 0.511745 0.016005
0.665 0.511605 0.015998
0.666 0.511462 0.015990
0.667 0.511313 0.015982
0.668 0.511176 0.015975
0.669 0.511033 0.015968
0.670 0.511187 0.015987
0.671 0.510744 0.015953
0.672 0.510603 0.015945
0.673 0.510463 0.015938
0.674 0.510318 0.015930
0.675 0.510182 0.015924
0.676 0.510035 0.015915
0.677 0.509890 0.015907
0.678 0.509747 0.015899
0.679 0.509605 0.015892
0.680 0.509463 0.015884
0.681 0.509331 0.015876
0.682 0.509173 0.015868
0.683 0.509028 0.015860
0.684 0.508910 0.015852
0.685 0.508739 0.015843
0.686 0.508649 0.015844
0.687 0.508529 0.015839
0.688 0.508524 0.015852
0.689 0.508227 0.015820
0.690 0.508345 0.015838
0.691 0.508154 0.015838
0.692 0.507810 0.015799
0.693 0.507692 0.015796
0.694 0.507547 0.015785
0.695 0.507410 0.015777
0.696 0.507274 0.015770
0.697 0.507122 0.015764
0.698 0.506980 0.015752
0.699 0.506849 0.015745
0.700 0.506709 0.015737
0.701 0.506568 0.015729
0.702 0.506505 0.015735
0.703 0.506370 0.015727
0.704 0.506236 0.015719
0.705 0.506099 0.015711
0.706 0.506015 0.015713
0.707 0.505884 0.015706
0.708 0.505750 0.015698
0.709 0.505616 0.015690
0.710 0.505483 0.015683
0.711 0.505351 0.015675
0.712 0.505218 0.015668
0.713 0.505084 0.015660
0.714 0.504951 0.015652
0.715 0.504819 0.015645
0.716 0.504685 0.015637
0.717 0.504551 0.015629
0.718 0.504414 0.015620
0.719 0.504295 0.015614
0.720 0.504162 0.015606
0.721 0.504079 0.015608
0.722 0.503949 0.015600
0.723 0.503812 0.015592
0.724 0.503688 0.015585
0.725 0.503553 0.015577
0.726 0.503511 0.015581
0.727 0.503291 0.015561
0.728 0.503160 0.015553
0.729 0.503035 0.015546
0.730 0.502915 0.015538
0.731 0.502889 0.015544
0.732 0.502707 0.015534
0.733 0.502575 0.015526
0.734 0.502443 0.015518
0.735 0.502316 0.015511
0.736 0.502158 0.015507
0.737 0.502068 0.015497
0.738 0.501937 0.015488
0.739 0.501828 0.015481
0.740 0.501681 0.015472
0.741 0.501555 0.015466
0.742 0.501424 0.015456
0.743 0.501297 0.015449
0.744 0.501173 0.015441
0.745 0.501049 0.015433
0.746 0.500986 0.015437
0.747 0.500854 0.015429
0.748 0.500727 0.015421
0.749 0.500598 0.015413
0.750 0.500472 0.015405
0.751 0.500348 0.015397
0.752 0.500217 0.015389
0.753 0.500099 0.015382
0.754 0.500000 0.015376
0.755 0.499855 0.015367
0.756 0.499705 0.015360
0.757 0.499600 0.015350
0.758 0.499472 0.015342
0.759 0.499359 0.015336
0.760 0.499217 0.015325
0.761 0.499102 0.015318
0.762 0.498978 0.015311
0.763 0.498855 0.015303
0.764 0.498726 0.015294
0.765 0.498569 0.015289
0.766 0.498529 0.015289
0.767 0.498408 0.015281
0.768 0.498290 0.015274
0.769 0.498172 0.015268
0.770 0.498050 0.015258
0.771 0.497927 0.015250
0.772 0.497799 0.015241
0.773 0.497676 0.015233
0.774 0.497548 0.015224
0.775 0.497424 0.015216
0.776 0.497301 0.015208
0.777 0.497185 0.015201
0.778 0.497062 0.015192
0.779 0.497008 0.015196
0.780 0.496882 0.015188
0.781 0.496755 0.015179
0.782 0.496621 0.015169
0.783 0.496565 0.015174
0.784 0.496447 0.015166
0.785 0.496332 0.015158
0.786 0.496224 0.015151
0.787 0.496107 0.015144
0.788 0.495986 0.015135
0.789 0.495863 0.015126
0.790 0.495740 0.015118
0.791 0.495624 0.015110
0.792 0.495647 0.015118
0.793 0.495388 0.015094
0.794 0.495270 0.015086
0.795 0.495155 0.015078
0.796 0.495031 0.015069
0.797 0.494910 0.015060
0.798 0.494790 0.015051
0.799 0.494674 0.015044
0.800 0.494555 0.015035
0.801 0.494432 0.015026
0.802 0.494341 0.015023
0.803 0.494223 0.015015
0.804 0.494103 0.015006
0.805 0.493988 0.014998
0.806 0.493933 0.015001
0.807 0.493706 0.014984
0.808 0.493694 0.014984
0.809 0.493579 0.014976
0.810 0.493445 0.014967
0.811 0.493342 0.014959
0.812 0.493235 0.014951
0.813 0.493119 0.014942
0.814 0.492996 0.014932
0.815 0.492880 0.014924
0.816 0.492757 0.014915
0.817 0.492621 0.014904
0.818 0.492523 0.014897
0.819 0.492403 0.014888
0.820 0.492431 0.014906
0.821 0.491877 0.014892
0.822 0.492202 0.014889
0.823 0.492083 0.014880
0.824 0.491891 0.014861
0.825 0.491850 0.014862
0.826 0.491744 0.014855
0.827 0.491633 0.014846
0.828 0.491483 0.014832
0.829 0.491412 0.014830
0.830 0.491297 0.014821
0.831 0.491206 0.014815
0.832 0.491061 0.014803
0.833 0.490984 0.014801
0.834 0.490859 0.014791
0.835 0.490757 0.014784
0.836 0.490638 0.014775
0.837 0.490522 0.014764
0.838 0.490425 0.014758
0.839 0.490339 0.014749
0.840 0.490184 0.014739
0.841 0.490082 0.014731
0.842 0.490101 0.014748
0.843 0.489907 0.014737
0.844 0.489888 0.014732
0.845 0.489781 0.014724
0.846 0.489676 0.014715
0.847 0.489573 0.014707
0.848 0.489449 0.014697
0.849 0.489328 0.014687
0.850 0.489241 0.014681
0.851 0.489132 0.014673
0.852 0.489027 0.014665
0.853 0.488924 0.014657
0.854 0.488800 0.014646
0.855 0.488681 0.014638
0.856 0.488599 0.014631
0.857 0.488410 0.014610
0.858 0.488376 0.014613
0.859 0.488108 0.014603
0.860 0.488164 0.014596
0.861 0.488056 0.014587
0.862 0.487947 0.014578
0.863 0.487842 0.014570
0.864 0.487732 0.014561
0.865 0.487616 0.014551
0.866 0.487520 0.014542
0.867 0.487393 0.014532
0.868 0.487357 0.014537
0.869 0.487227 0.014524
0.870 0.487147 0.014519
0.871 0.487021 0.014512
0.872 0.486878 0.014512
0.873 0.486860 0.014501
0.874 0.485678 0.014440
0.875 0.486684 0.014488
0.876 0.486583 0.014480
0.877 0.486482 0.014472
0.878 0.486372 0.014462
0.879 0.486264 0.014453
0.880 0.486158 0.014444
0.881 0.486058 0.014436
0.882 0.485946 0.014426
0.883 0.485848 0.014418
0.884 0.485747 0.014409
0.885 0.485647 0.014401
0.886 0.485533 0.014391
0.887 0.485418 0.014381
0.888 0.485309 0.014371
0.889 0.485204 0.014362
0.890 0.485080 0.014351
0.891 0.485029 0.014345
0.892 0.484895 0.014335
0.893 0.484802 0.014325
0.894 0.484680 0.014316
0.895 0.484563 0.014306
0.896 0.484447 0.014295
0.897 0.482944 0.014152
0.898 0.484235 0.014276
0.899 0.484131 0.014267
0.900 0.484025 0.014258
0.901 0.483661 0.014241
0.902 0.483849 0.014245
0.903 0.483715 0.014232
0.904 0.483595 0.014221
0.905 0.483483 0.014211
0.906 0.483531 0.014228
0.907 0.483428 0.014218
0.908 0.483335 0.014210
0.909 0.483239 0.014202
0.910 0.483213 0.014206
0.911 0.483090 0.014194
0.912 0.482988 0.014185
0.913 0.482882 0.014175
0.914 0.482776 0.014166
0.915 0.482676 0.014156
0.916 0.482584 0.014148
0.917 0.481835 0.014084
0.918 0.482465 0.014142
0.919 0.482364 0.014134
0.920 0.482260 0.014124
0.921 0.482145 0.014113
0.922 0.481840 0.014112
0.923 0.482030 0.014108
0.924 0.481931 0.014100
0.925 0.481815 0.014090
0.926 0.481758 0.014084
0.927 0.481655 0.014074
0.928 0.481533 0.014064
0.929 0.481440 0.014054
0.930 0.481337 0.014045
0.931 0.481228 0.014034
0.932 0.481138 0.014025
0.933 0.481046 0.014017
0.934 0.480953 0.014009
0.935 0.480855 0.013999
0.936 0.480754 0.013989
0.937 0.480670 0.013981
0.938 0.480629 0.013983
0.939 0.480517 0.013972
0.940 0.480419 0.013962
0.941 0.480309 0.013950
0.942 0.480244 0.013946
0.943 0.480145 0.013936
0.944 0.478135 0.013748
0.945 0.479929 0.013917
0.946 0.479874 0.013910
0.947 0.479759 0.013899
0.948 0.479652 0.013888
0.949 0.479547 0.013877
0.950 0.479446 0.013867
0.951 0.479372 0.013860
0.952 0.479279 0.013851
0.953 0.479189 0.013842
0.954 0.479170 0.013845
0.955 0.479064 0.013835
0.956 0.478956 0.013824
0.957 0.478855 0.013813
0.958 0.478760 0.013804
0.959 0.478634 0.013790
0.960 0.478581 0.013786
0.961 0.478485 0.013776
0.962 0.478390 0.013767
0.963 0.478154 0.013754
0.964 0.478186 0.013746
0.965 0.478081 0.013735
0.966 0.478042 0.013736
0.967 0.477975 0.013729
0.968 0.477887 0.013720
0.969 0.477792 0.013710
0.970 0.477690 0.013700
0.971 0.477594 0.013690
0.972 0.477494 0.013680
0.973 0.477397 0.013670
0.974 0.477341 0.013666
0.975 0.477248 0.013657
0.976 0.477157 0.013647
0.977 0.477063 0.013638
0.978 0.476963 0.013627
0.979 0.476862 0.013616
0.980 0.476765 0.013606
0.981 0.476670 0.013596
0.982 0.476652 0.013599
0.983 0.476559 0.013589
0.984 0.476462 0.013579
0.985 0.476367 0.013570
0.986 0.476274 0.013560
0.987 0.476182 0.013549
0.988 0.476083 0.013539
0.989 0.475989 0.013531
0.990 0.475885 0.013520
0.991 0.475792 0.013510
0.992 0.475696 0.013500
0.993 0.475583 0.013488
0.994 0.475499 0.013479
0.995 0.475395 0.013469
0.996 0.475310 0.013461
0.997 0.475215 0.013451
0.998 0.475085 0.013437
0.999 0.475011 0.013429
1.000 0.474909 0.013418
1.001 0.474804 0.013407
1.002 0.474826 0.013416
1.003 0.474731 0.013406
1.004 0.474637 0.013395
1.005 0.474715 0.013411
1.006 0.474600 0.013399
1.007 0.474535 0.013393
1.008 0.474440 0.013382
1.009 0.474343 0.013373
1.010 0.474263 0.013364
1.011 0.474175 0.013354
1.012 0.474081 0.013344
1.013 0.473987 0.013334
1.014 0.473896 0.013324
1.015 0.473801 0.013314
1.016 0.473716 0.013305
1.017 0.473276 0.013241
1.018 0.473595 0.013295
1.019 0.473546 0.013290
1.020 0.473457 0.013280
1.021 0.473361 0.013270
1.022 0.473268 0.013260
1.023 0.473140 0.013248
1.024 0.473054 0.013236
1.025 0.472994 0.013230
1.026 0.472906 0.013220
1.027 0.472824 0.013211
1.028 0.472729 0.013201
1.029 0.472645 0.013193
1.030 0.472537 0.013182
1.031 0.472450 0.013172
1.032 0.472364 0.013162
1.033 0.472260 0.013150
1.034 0.472176 0.013141
1.035 0.472080 0.013131
1.036 0.472068 0.013133
1.037 0.471976 0.013122
1.038 0.471900 0.013114
1.039 0.471804 0.013104
1.040 0.471698 0.013094
1.041 0.471633 0.013084
1.042 0.471543 0.013074
1.043 0.471538 0.013077
1.044 0.471421 0.013066
1.045 0.471350 0.013056
1.046 0.471257 0.013046
1.047 0.471254 0.013049
1.048 0.471171 0.013039
1.049 0.470481 0.012928
1.050 0.471009 0.013020
1.051 0.470903 0.013010
1.052 0.470838 0.013001
1.053 0.470729 0.012987
1.054 0.470650 0.012979
1.055 0.470564 0.012967
1.056 0.470477 0.012957
1.057 0.470383 0.012946
1.058 0.470293 0.012940
1.059 0.470119 0.012926
1.060 0.470128 0.012921
1.061 0.470042 0.012910
1.062 0.470127 0.012925
1.063 0.470043 0.012916
1.064 0.469956 0.012906
1.065 0.469878 0.012897
1.066 0.469797 0.012887
1.067 0.469715 0.012878
1.068 0.469645 0.012872
1.069 0.469551 0.012858
1.070 0.469461 0.012848
1.071 0.469372 0.012837
1.072 0.469286 0.012827
1.073 0.469197 0.012817
1.074 0.468667 0.012705
1.075 0.469038 0.012798
1.076 0.468959 0.012789
1.077 0.468872 0.012779
1.078 0.468908 0.012795
1.079 0.468660 0.012755
1.080 0.468595 0.012747
1.081 0.468503 0.012737
1.082 0.468415 0.012725
1.083 0.468319 0.012714
1.084 0.468243 0.012706
1.085 0.468157 0.012695
1.086 0.468075 0.012685
1.087 0.467996 0.012677
1.088 0.467909 0.012667
1.089 0.467805 0.012656
1.090 0.467694 0.012645
1.091 0.467751 0.012652
1.092 0.467605 0.012634
1.093 0.467514 0.012624
1.094 0.467507 0.012625
1.095 0.467459 0.012618
1.096 0.467367 0.012610
1.097 0.467288 0.012600
1.098 0.467187 0.012592
1.099 0.467062 0.012581
1.100 0.467003 0.012572
1.101 0.466904 0.012561


==> anc/Fig6/tau0_0p13.txt <==
# information extracted from 0.13 fm: tau temperature error 
0.130 0.665328 0.020752
0.131 0.664511 0.020728
0.132 0.663767 0.020706
0.133 0.663031 0.020684
0.134 0.662307 0.020663
0.135 0.661578 0.020641
0.136 0.660853 0.020620
0.137 0.660143 0.020599
0.138 0.659442 0.020578
0.139 0.658740 0.020557
0.140 0.658042 0.020537
0.141 0.657348 0.020516
0.142 0.656661 0.020496
0.143 0.655979 0.020475
0.144 0.655301 0.020455
0.145 0.654630 0.020435
0.146 0.653962 0.020416
0.147 0.653299 0.020396
0.148 0.651606 0.020361
0.149 0.650979 0.020342
0.150 0.650353 0.020323
0.151 0.649725 0.020304
0.152 0.649104 0.020286
0.153 0.648484 0.020268
0.154 0.647868 0.020250
0.155 0.647254 0.020232
0.156 0.646644 0.020214
0.157 0.646036 0.020196
0.158 0.645428 0.020178
0.159 0.644824 0.020160
0.160 0.644225 0.020143
0.161 0.643627 0.020126
0.162 0.643033 0.020108
0.163 0.642442 0.020091
0.164 0.641854 0.020074
0.165 0.641270 0.020057
0.166 0.640689 0.020040
0.167 0.640111 0.020023
0.168 0.639535 0.020007
0.169 0.638962 0.019990
0.170 0.638394 0.019974
0.171 0.637829 0.019957
0.172 0.637266 0.019941
0.173 0.636705 0.019925
0.174 0.636148 0.019909
0.175 0.635595 0.019893
0.176 0.635045 0.019877
0.177 0.634497 0.019861
0.178 0.633951 0.019845
0.179 0.633408 0.019830
0.180 0.632869 0.019814
0.181 0.632333 0.019799
0.182 0.631799 0.019783
0.183 0.631270 0.019768
0.184 0.630742 0.019753
0.185 0.630218 0.019738
0.186 0.629696 0.019723
0.187 0.629177 0.019708
0.188 0.628662 0.019694
0.189 0.628148 0.019679
0.190 0.627637 0.019664
0.191 0.627128 0.019650
0.192 0.626623 0.019635
0.193 0.626119 0.019621
0.194 0.625618 0.019606
0.195 0.625119 0.019592
0.196 0.624624 0.019578
0.197 0.624131 0.019564
0.198 0.623641 0.019549
0.199 0.623153 0.019535
0.200 0.622668 0.019522
0.201 0.621851 0.019506
0.202 0.621366 0.019492
0.203 0.620883 0.019478
0.204 0.620402 0.019465
0.205 0.619924 0.019451
0.206 0.619449 0.019438
0.207 0.618976 0.019424
0.208 0.618506 0.019411
0.209 0.618038 0.019398
0.210 0.617386 0.019384
0.211 0.616921 0.019371
0.212 0.616456 0.019358
0.213 0.615995 0.019345
0.214 0.615534 0.019332
0.215 0.615076 0.019320
0.216 0.614620 0.019307
0.217 0.614166 0.019294
0.218 0.613714 0.019281
0.219 0.613263 0.019269
0.220 0.612815 0.019257
0.221 0.612369 0.019244
0.222 0.611925 0.019232
0.223 0.611483 0.019219
0.224 0.611043 0.019207
0.225 0.610605 0.019195
0.226 0.610169 0.019183
0.227 0.609734 0.019171
0.228 0.609302 0.019159
0.229 0.608871 0.019147
0.230 0.608442 0.019135
0.231 0.608015 0.019123
0.232 0.607590 0.019111
0.233 0.607167 0.019099
0.234 0.606747 0.019087
0.235 0.606328 0.019076
0.236 0.605911 0.019064
0.237 0.605494 0.019052
0.238 0.605080 0.019041
0.239 0.604549 0.019030
0.240 0.604137 0.019018
0.241 0.603726 0.019007
0.242 0.603316 0.018996
0.243 0.602909 0.018984
0.244 0.602502 0.018973
0.245 0.602098 0.018962
0.246 0.601696 0.018951
0.247 0.601295 0.018940
0.248 0.600895 0.018929
0.249 0.600497 0.018918
0.250 0.600101 0.018907
0.251 0.599707 0.018896
0.252 0.599315 0.018885
0.253 0.598923 0.018874
0.254 0.598533 0.018863
0.255 0.598145 0.018852
0.256 0.597758 0.018842
0.257 0.597372 0.018831
0.258 0.596988 0.018820
0.259 0.596605 0.018810
0.260 0.596224 0.018799
0.261 0.595844 0.018788
0.262 0.595465 0.018778
0.263 0.595088 0.018767
0.264 0.594713 0.018757
0.265 0.594339 0.018747
0.266 0.593927 0.018737
0.267 0.593555 0.018727
0.268 0.593184 0.018716
0.269 0.592813 0.018706
0.270 0.592445 0.018696
0.271 0.592077 0.018685
0.272 0.591711 0.018675
0.273 0.591348 0.018665
0.274 0.590985 0.018655
0.275 0.590624 0.018645
0.276 0.590263 0.018635
0.277 0.589905 0.018624
0.278 0.589547 0.018614
0.279 0.589192 0.018604
0.280 0.588838 0.018595
0.281 0.588484 0.018585
0.282 0.588132 0.018575
0.283 0.587780 0.018565
0.284 0.587366 0.018557
0.285 0.587015 0.018547
0.286 0.586667 0.018537
0.287 0.586320 0.018528
0.288 0.585974 0.018518
0.289 0.585631 0.018509
0.290 0.585288 0.018499
0.291 0.584945 0.018490
0.292 0.584603 0.018480
0.293 0.584263 0.018470
0.294 0.583924 0.018461
0.295 0.583585 0.018451
0.296 0.583248 0.018442
0.297 0.582912 0.018432
0.298 0.582578 0.018423
0.299 0.582244 0.018413
0.300 0.581912 0.018404
0.301 0.581555 0.018396
0.302 0.581223 0.018386
0.303 0.580893 0.018377
0.304 0.580565 0.018368
0.305 0.580237 0.018358
0.306 0.579911 0.018349
0.307 0.579585 0.018340
0.308 0.579260 0.018331
0.309 0.578893 0.018323
0.310 0.578570 0.018314
0.311 0.578249 0.018305
0.312 0.577929 0.018296
0.313 0.577611 0.018287
0.314 0.577292 0.018278
0.315 0.576973 0.018269
0.316 0.576657 0.018260
0.317 0.576341 0.018251
0.318 0.576026 0.018242
0.319 0.575712 0.018233
0.320 0.575400 0.018225
0.321 0.575086 0.018216
0.322 0.574776 0.018207
0.323 0.574465 0.018198
0.324 0.574155 0.018189
0.325 0.573846 0.018180
0.326 0.573538 0.018171
0.327 0.573232 0.018162
0.328 0.572926 0.018154
0.329 0.572621 0.018145
0.330 0.572318 0.018136
0.331 0.572014 0.018127
0.332 0.571711 0.018118
0.333 0.571378 0.018112
0.334 0.571078 0.018103
0.335 0.570779 0.018095
0.336 0.570481 0.018086
0.337 0.570183 0.018078
0.338 0.569886 0.018069
0.339 0.569590 0.018060
0.340 0.569294 0.018052
0.341 0.568972 0.018046
0.342 0.568678 0.018038
0.343 0.568385 0.018029
0.344 0.568093 0.018021
0.345 0.567800 0.018012
0.346 0.567511 0.018004
0.347 0.567223 0.017996
0.348 0.566935 0.017987
0.349 0.566647 0.017979
0.350 0.566359 0.017970
0.351 0.566072 0.017962
0.352 0.565786 0.017953
0.353 0.565501 0.017945
0.354 0.565217 0.017937
0.355 0.564934 0.017928
0.356 0.564652 0.017920
0.357 0.564372 0.017912
0.358 0.564092 0.017904
0.359 0.563811 0.017895
0.360 0.563531 0.017887
0.361 0.563253 0.017879
0.362 0.562976 0.017871
0.363 0.562700 0.017862
0.364 0.562424 0.017854
0.365 0.562149 0.017846
0.366 0.561875 0.017838
0.367 0.561600 0.017830
0.368 0.561326 0.017821
0.369 0.561053 0.017813
0.370 0.560780 0.017805
0.371 0.560494 0.017799
0.372 0.560223 0.017791
0.373 0.559953 0.017783
0.374 0.559685 0.017775
0.375 0.559418 0.017767
0.376 0.559149 0.017759
0.377 0.558882 0.017751
0.378 0.558616 0.017743
0.379 0.558351 0.017735
0.380 0.558085 0.017727
0.381 0.557822 0.017719
0.382 0.557559 0.017711
0.383 0.557298 0.017703
0.384 0.557036 0.017695
0.385 0.556773 0.017687
0.386 0.556512 0.017679
0.387 0.556251 0.017671
0.388 0.555992 0.017663
0.389 0.555733 0.017655
0.390 0.555476 0.017647
0.391 0.555218 0.017639
0.392 0.554961 0.017631
0.393 0.554705 0.017623
0.394 0.554450 0.017615
0.395 0.554195 0.017607
0.396 0.553939 0.017598
0.397 0.553685 0.017590
0.398 0.553432 0.017582
0.399 0.553180 0.017574
0.400 0.552927 0.017566
0.401 0.552673 0.017560
0.402 0.552422 0.017551
0.403 0.552171 0.017543
0.404 0.551921 0.017535
0.405 0.551673 0.017528
0.406 0.551424 0.017520
0.407 0.551176 0.017512
0.408 0.550925 0.017508
0.409 0.550680 0.017500
0.410 0.550435 0.017492
0.411 0.550190 0.017485
0.412 0.549945 0.017477
0.413 0.549701 0.017469
0.414 0.549458 0.017461
0.415 0.549215 0.017453
0.416 0.548969 0.017445
0.417 0.548728 0.017437
0.418 0.548489 0.017430
0.419 0.548248 0.017422
0.420 0.548008 0.017414
0.421 0.547768 0.017406
0.422 0.547531 0.017401
0.423 0.547292 0.017394
0.424 0.547056 0.017386
0.425 0.546821 0.017378
0.426 0.546586 0.017371
0.427 0.546351 0.017363
0.428 0.546115 0.017355
0.429 0.545884 0.017350
0.430 0.545650 0.017343
0.431 0.545418 0.017335
0.432 0.545186 0.017328
0.433 0.544955 0.017320
0.434 0.544725 0.017313
0.435 0.544496 0.017305
0.436 0.544267 0.017298
0.437 0.544039 0.017290
0.438 0.543811 0.017282
0.439 0.543582 0.017275
0.440 0.543355 0.017267
0.441 0.543127 0.017259
0.442 0.542900 0.017252
0.443 0.542674 0.017244
0.444 0.542447 0.017237
0.445 0.542222 0.017229
0.446 0.541998 0.017221
0.447 0.541774 0.017214
0.448 0.541550 0.017206
0.449 0.541328 0.017199
0.450 0.541105 0.017191
0.451 0.540882 0.017183
0.452 0.540661 0.017176
0.453 0.540438 0.017168
0.454 0.540217 0.017161
0.455 0.539998 0.017153
0.456 0.539770 0.017145
0.457 0.539560 0.017138
0.458 0.539341 0.017130
0.459 0.539122 0.017123
0.460 0.538902 0.017115
0.461 0.538684 0.017107
0.462 0.538478 0.017103
0.463 0.538265 0.017096
0.464 0.538048 0.017088
0.465 0.537834 0.017080
0.466 0.537620 0.017073
0.467 0.537405 0.017065
0.468 0.537189 0.017058
0.469 0.536976 0.017050
0.470 0.536756 0.017042
0.471 0.536552 0.017035
0.472 0.536340 0.017028
0.473 0.536130 0.017020
0.474 0.535920 0.017013
0.475 0.535708 0.017005
0.476 0.535496 0.016997
0.477 0.535273 0.016989
0.478 0.535076 0.016982
0.479 0.534868 0.016974
0.480 0.534662 0.016967
0.481 0.534455 0.016960
0.482 0.534263 0.016956
0.483 0.534056 0.016948
0.484 0.533848 0.016940
0.485 0.533644 0.016933
0.486 0.533437 0.016925
0.487 0.533235 0.016918
0.488 0.533032 0.016911
0.489 0.532827 0.016903
0.490 0.532622 0.016896
0.491 0.532419 0.016888
0.492 0.532216 0.016881
0.493 0.532012 0.016873
0.494 0.531808 0.016865
0.495 0.531605 0.016858
0.496 0.531404 0.016850
0.497 0.531201 0.016842
0.498 0.531000 0.016835
0.499 0.530800 0.016827
0.500 0.530601 0.016820
0.501 0.530409 0.016814
0.502 0.530209 0.016806
0.503 0.530009 0.016798
0.504 0.529811 0.016791
0.505 0.529611 0.016783
0.506 0.529412 0.016775
0.507 0.529256 0.016775
0.508 0.529062 0.016768
0.509 0.528868 0.016760
0.510 0.528676 0.016753
0.511 0.528482 0.016746
0.512 0.528288 0.016738
0.513 0.528091 0.016730
0.514 0.527898 0.016723
0.515 0.527706 0.016715
0.516 0.527516 0.016708
0.517 0.527326 0.016701
0.518 0.527135 0.016693
0.519 0.526943 0.016686
0.520 0.526752 0.016679
0.521 0.526561 0.016671
0.522 0.526372 0.016664
0.523 0.526183 0.016656
0.524 0.525996 0.016649
0.525 0.525830 0.016645
0.526 0.525641 0.016638
0.527 0.525454 0.016631
0.528 0.525267 0.016623
0.529 0.525081 0.016617
0.530 0.524944 0.016621
0.531 0.524707 0.016601
0.532 0.524523 0.016594
0.533 0.524338 0.016587
0.534 0.524153 0.016579
0.535 0.523969 0.016572
0.536 0.523787 0.016565
0.537 0.523602 0.016557
0.538 0.523419 0.016550
0.539 0.523237 0.016542
0.540 0.522949 0.016331
0.541 0.522872 0.016528
0.542 0.522686 0.016520
0.543 0.522571 0.016517
0.544 0.522319 0.016504
0.545 0.522140 0.016497
0.546 0.521960 0.016490
0.547 0.521780 0.016482
0.548 0.521601 0.016475
0.549 0.521431 0.016469
0.550 0.521248 0.016461
0.551 0.521104 0.016458
0.552 0.520890 0.016446
0.553 0.520714 0.016439
0.554 0.520535 0.016431
0.555 0.520386 0.016428
0.556 0.520208 0.016420
0.557 0.520030 0.016413
0.558 0.519851 0.016405
0.559 0.519673 0.016398
0.560 0.519500 0.016391
0.561 0.519355 0.016388
0.562 0.519184 0.016381
0.563 0.519012 0.016373
0.564 0.519059 0.016378
0.565 0.518667 0.016359
0.566 0.518492 0.016351
0.567 0.518318 0.016344
0.568 0.518146 0.016336
0.569 0.517979 0.016329
0.570 0.517810 0.016322
0.571 0.517640 0.016315
0.572 0.517468 0.016307
0.573 0.517317 0.016301
0.574 0.517127 0.016293
0.575 0.516960 0.016286
0.576 0.516792 0.016278
0.577 0.516625 0.016271
0.578 0.516456 0.016264
0.579 0.516327 0.016259
0.580 0.516115 0.016249
0.581 0.515946 0.016241
0.582 0.515772 0.016234
0.583 0.515612 0.016226
0.584 0.515444 0.016219
0.585 0.515277 0.016211
0.586 0.515107 0.016204
0.587 0.514936 0.016196
0.588 0.514769 0.016188
0.589 0.514602 0.016180
0.590 0.514437 0.016173
0.591 0.514269 0.016165
0.592 0.514101 0.016157
0.593 0.513935 0.016149
0.594 0.513765 0.016141
0.595 0.513630 0.016138
0.596 0.513467 0.016130
0.597 0.513305 0.016123
0.598 0.513173 0.016120
0.599 0.512978 0.016108
0.600 0.513104 0.016134
0.601 0.512670 0.016095
0.602 0.512505 0.016087
0.603 0.512382 0.016082
0.604 0.512181 0.016072
0.605 0.512017 0.016064
0.606 0.511889 0.016061
0.607 0.511730 0.016053
0.608 0.511573 0.016046
0.609 0.511447 0.016038
0.610 0.511257 0.016031
0.611 0.511107 0.016024
0.612 0.510932 0.016015
0.613 0.510769 0.016007
0.614 0.510608 0.015999
0.616 0.510451 0.015992
0.617 0.510352 0.015983
0.618 0.510136 0.015976
0.619 0.510557 0.015864
0.620 0.509827 0.015961
0.621 0.509698 0.015952
0.622 0.509500 0.015945
0.623 0.509467 0.015951
0.624 0.509265 0.015941
0.625 0.509114 0.015934
0.626 0.509069 0.015940
0.627 0.508809 0.015919
0.628 0.508696 0.015914
0.629 0.508497 0.015908
0.630 0.508349 0.015896
0.631 0.508195 0.015888
0.632 0.508050 0.015883
0.633 0.507890 0.015873
0.634 0.507743 0.015866
0.635 0.507595 0.015859
0.636 0.507444 0.015851
0.637 0.507289 0.015843
0.638 0.507131 0.015835
0.639 0.506978 0.015827
0.640 0.506835 0.015820
0.641 0.506692 0.015812
0.642 0.506549 0.015804
0.643 0.506393 0.015797
0.644 0.506265 0.015795
0.645 0.506130 0.015788
0.646 0.505971 0.015780
0.647 0.505840 0.015773
0.648 0.505672 0.015764
0.649 0.505524 0.015756
0.650 0.505445 0.015758
0.651 0.505275 0.015748
0.652 0.505128 0.015740
0.653 0.504987 0.015733
0.654 0.504840 0.015726
0.655 0.504692 0.015718
0.656 0.504547 0.015710
0.657 0.504402 0.015703
0.658 0.504260 0.015695
0.659 0.504119 0.015690
0.660 0.503971 0.015680
0.661 0.503825 0.015672
0.662 0.503682 0.015665
0.663 0.503556 0.015658
0.664 0.503392 0.015649
0.665 0.503252 0.015642
0.666 0.503109 0.015634
0.667 0.502960 0.015626
0.668 0.502823 0.015618
0.669 0.502679 0.015610
0.670 0.502842 0.015630
0.671 0.502390 0.015595
0.672 0.502249 0.015587
0.673 0.502109 0.015579
0.674 0.501964 0.015571
0.675 0.501828 0.015564
0.676 0.501681 0.015555
0.677 0.501536 0.015547
0.678 0.501393 0.015539
0.679 0.501251 0.015531
0.680 0.501109 0.015523
0.681 0.500977 0.015515
0.682 0.500819 0.015506
0.683 0.500674 0.015498
0.684 0.500555 0.015489
0.685 0.500385 0.015480
0.686 0.500295 0.015481
0.687 0.500174 0.015476
0.688 0.500174 0.015489
0.689 0.499872 0.015457
0.690 0.499998 0.015475
0.691 0.499804 0.015474
0.692 0.499455 0.015434
0.693 0.499337 0.015430
0.694 0.499192 0.015420
0.695 0.499056 0.015412
0.696 0.498920 0.015404
0.697 0.498768 0.015397
0.698 0.498625 0.015385
0.699 0.498495 0.015378
0.700 0.498355 0.015370
0.701 0.498213 0.015361
0.702 0.498151 0.015367
0.703 0.498016 0.015359
0.704 0.497882 0.015351
0.705 0.497745 0.015343
0.706 0.497662 0.015344
0.707 0.497531 0.015337
0.708 0.497396 0.015329
0.709 0.497262 0.015321
0.710 0.497130 0.015313
0.711 0.496997 0.015305
0.712 0.496865 0.015297
0.713 0.496731 0.015289
0.714 0.496598 0.015281
0.715 0.496466 0.015273
0.716 0.496333 0.015265
0.717 0.496198 0.015257
0.718 0.496061 0.015248
0.719 0.495943 0.015241
0.720 0.495809 0.015234
0.721 0.495727 0.015235
0.722 0.495597 0.015227
0.723 0.495460 0.015218
0.724 0.495336 0.015212
0.725 0.495201 0.015203
0.726 0.495162 0.015207
0.727 0.494940 0.015187
0.728 0.494809 0.015179
0.729 0.494684 0.015172
0.730 0.494564 0.015163
0.731 0.494540 0.015169
0.732 0.494357 0.015159
0.733 0.494224 0.015150
0.734 0.494092 0.015142
0.735 0.493965 0.015134
0.736 0.493807 0.015130
0.737 0.493719 0.015119
0.738 0.493588 0.015111
0.739 0.493479 0.015103
0.740 0.493332 0.015094
0.741 0.493205 0.015087
0.742 0.493074 0.015078
0.743 0.492948 0.015070
0.744 0.492825 0.015062
0.745 0.492700 0.015054
0.746 0.492638 0.015057
0.747 0.492507 0.015049
0.748 0.492380 0.015041
0.749 0.492250 0.015033
0.750 0.492124 0.015024
0.751 0.492001 0.015016
0.752 0.491870 0.015008
0.753 0.491752 0.015001
0.754 0.491652 0.014995
0.755 0.491509 0.014985
0.756 0.491358 0.014978
0.757 0.491254 0.014968
0.758 0.491126 0.014960
0.759 0.491012 0.014953
0.760 0.490871 0.014942
0.761 0.490757 0.014935
0.762 0.490632 0.014927
0.763 0.490510 0.014919
0.764 0.490381 0.014910
0.765 0.490222 0.014904
0.766 0.490185 0.014905
0.767 0.490064 0.014896
0.768 0.489946 0.014889
0.769 0.489828 0.014882
0.770 0.489706 0.014873
0.771 0.489584 0.014865
0.772 0.489456 0.014856
0.773 0.489333 0.014847
0.774 0.489205 0.014838
0.775 0.489081 0.014829
0.776 0.488959 0.014821
0.777 0.488843 0.014814
0.778 0.488720 0.014804
0.779 0.488667 0.014809
0.780 0.488541 0.014800
0.781 0.488414 0.014791
0.782 0.488280 0.014781
0.783 0.488225 0.014785
0.784 0.488107 0.014777
0.785 0.487992 0.014769
0.786 0.487884 0.014762
0.787 0.487769 0.014754
0.788 0.487648 0.014746
0.789 0.487525 0.014737
0.790 0.487402 0.014728
0.791 0.487286 0.014720
0.792 0.487311 0.014728
0.793 0.487050 0.014703
0.794 0.486933 0.014695
0.795 0.486818 0.014687
0.796 0.486694 0.014677
0.797 0.486573 0.014668
0.798 0.486453 0.014660
0.799 0.486338 0.014652
0.800 0.486219 0.014643
0.801 0.486096 0.014634
0.802 0.486005 0.014631
0.803 0.485888 0.014622
0.804 0.485768 0.014613
0.805 0.485653 0.014605
0.806 0.485599 0.014608
0.807 0.485370 0.014591
0.808 0.485360 0.014591
0.809 0.485246 0.014582
0.810 0.485112 0.014573
0.811 0.485009 0.014565
0.812 0.484903 0.014556
0.813 0.484787 0.014548
0.814 0.484664 0.014538
0.815 0.484548 0.014529
0.816 0.484425 0.014520
0.817 0.484290 0.014509
0.818 0.484191 0.014501
0.819 0.484072 0.014492
0.820 0.484101 0.014511
0.821 0.483540 0.014497
0.822 0.483873 0.014493
0.823 0.483755 0.014484
0.824 0.483561 0.014465
0.825 0.483522 0.014466
0.826 0.483417 0.014458
0.827 0.483306 0.014449
0.828 0.483155 0.014435
0.829 0.483085 0.014432
0.830 0.482970 0.014423
0.831 0.482880 0.014417
0.832 0.482734 0.014405
0.833 0.482659 0.014403
0.834 0.482534 0.014393
0.835 0.482432 0.014385
0.836 0.482313 0.014376
0.837 0.482198 0.014366
0.838 0.482101 0.014359
0.839 0.482015 0.014349
0.840 0.481860 0.014340
0.841 0.481758 0.014332
0.842 0.481779 0.014348
0.843 0.481584 0.014338
0.844 0.481567 0.014332
0.845 0.481460 0.014323
0.846 0.481355 0.014315
0.847 0.481253 0.014307
0.848 0.481129 0.014296
0.849 0.481008 0.014286
0.850 0.480922 0.014280
0.851 0.480813 0.014272
0.852 0.480708 0.014263
0.853 0.480606 0.014255
0.854 0.480482 0.014244
0.855 0.480363 0.014236
0.856 0.480282 0.014229
0.857 0.480091 0.014208
0.858 0.480059 0.014211
0.859 0.479789 0.014201
0.860 0.479847 0.014193
0.861 0.479740 0.014184
0.862 0.479631 0.014175
0.863 0.479527 0.014167
0.864 0.479417 0.014158
0.865 0.479301 0.014148
0.866 0.479204 0.014138
0.867 0.479079 0.014129
0.868 0.479044 0.014133
0.869 0.478913 0.014120
0.870 0.478835 0.014115
0.871 0.478708 0.014108
0.872 0.478564 0.014109
0.873 0.478548 0.014097
0.874 0.477344 0.014038
0.875 0.478373 0.014083
0.876 0.478273 0.014075
0.877 0.478173 0.014067
0.878 0.478062 0.014057
0.879 0.477955 0.014048
0.880 0.477849 0.014038
0.881 0.477750 0.014030
0.882 0.477637 0.014021
0.883 0.477540 0.014012
0.884 0.477439 0.014003
0.885 0.477340 0.013995
0.886 0.477226 0.013985
0.887 0.477111 0.013975
0.888 0.477003 0.013965
0.889 0.476898 0.013956
0.890 0.476774 0.013944
0.891 0.476723 0.013939
0.892 0.476589 0.013928
0.893 0.476497 0.013918
0.894 0.476375 0.013909
0.895 0.476258 0.013899
0.896 0.476142 0.013888
0.897 0.474612 0.013746
0.898 0.475930 0.013869
0.899 0.475827 0.013860
0.900 0.475722 0.013850
0.901 0.475352 0.013834
0.902 0.475546 0.013837
0.903 0.475412 0.013824
0.904 0.475292 0.013813
0.905 0.475180 0.013803
0.906 0.475231 0.013820
0.907 0.475128 0.013810
0.908 0.475035 0.013802
0.909 0.474940 0.013793
0.910 0.474915 0.013797
0.911 0.474792 0.013785
0.912 0.474690 0.013776
0.913 0.474585 0.013766
0.914 0.474479 0.013756
0.915 0.474379 0.013747
0.916 0.474287 0.013739
0.917 0.473526 0.013676
0.918 0.474169 0.013733
0.919 0.474070 0.013724
0.920 0.473965 0.013714
0.921 0.473851 0.013703
0.922 0.473542 0.013703
0.923 0.473738 0.013698
0.924 0.473639 0.013690
0.925 0.473523 0.013680
0.926 0.473466 0.013673
0.927 0.473364 0.013664
0.928 0.473242 0.013654
0.929 0.473149 0.013644
0.930 0.473047 0.013634
0.931 0.472937 0.013623
0.932 0.472848 0.013615
0.933 0.472756 0.013606
0.934 0.472664 0.013598
0.935 0.472566 0.013588
0.936 0.472466 0.013578
0.937 0.472382 0.013570
0.938 0.472341 0.013572
0.939 0.472230 0.013561
0.940 0.472133 0.013551
0.941 0.472023 0.013539
0.942 0.471958 0.013534
0.943 0.471860 0.013524
0.944 0.469814 0.013340
0.945 0.471644 0.013505
0.946 0.471590 0.013498
0.947 0.471475 0.013487
0.948 0.471368 0.013476
0.949 0.471262 0.013465
0.950 0.471162 0.013455
0.951 0.471088 0.013448
0.952 0.470996 0.013439
0.953 0.470906 0.013430
0.954 0.470888 0.013433
0.955 0.470783 0.013422
0.956 0.470675 0.013411
0.957 0.470574 0.013401
0.958 0.470480 0.013391
0.959 0.470354 0.013378
0.960 0.470301 0.013373
0.961 0.470206 0.013364
0.962 0.470111 0.013354
0.963 0.469872 0.013341
0.964 0.469907 0.013333
0.965 0.469802 0.013322
0.966 0.469764 0.013324
0.967 0.469698 0.013316
0.968 0.469610 0.013307
0.969 0.469515 0.013297
0.970 0.469414 0.013287
0.971 0.469318 0.013277
0.972 0.469218 0.013266
0.973 0.469122 0.013256
0.974 0.469066 0.013253
0.975 0.468973 0.013243
0.976 0.468882 0.013234
0.977 0.468789 0.013224
0.978 0.468690 0.013214
0.979 0.468588 0.013203
0.980 0.468492 0.013193
0.981 0.468397 0.013183
0.982 0.468380 0.013186
0.983 0.468287 0.013176
0.984 0.468191 0.013166
0.985 0.468096 0.013156
0.986 0.468003 0.013146
0.987 0.467912 0.013136
0.988 0.467813 0.013126
0.989 0.467719 0.013117
0.990 0.467615 0.013106
0.991 0.467523 0.013097
0.992 0.467427 0.013087
0.993 0.467314 0.013075
0.994 0.467229 0.013066
0.995 0.467127 0.013055
0.996 0.467041 0.013047
0.997 0.466947 0.013037
0.998 0.466816 0.013024
0.999 0.466743 0.013016
1.000 0.466641 0.013005
1.001 0.466537 0.012994
1.002 0.466560 0.013002
1.003 0.466466 0.012992
1.004 0.466371 0.012982
1.005 0.466451 0.012997
1.006 0.466336 0.012985
1.007 0.466273 0.012979
1.008 0.466178 0.012969
1.009 0.466081 0.012959
1.010 0.466001 0.012950
1.011 0.465914 0.012941
1.012 0.465819 0.012930
1.013 0.465726 0.012920
1.014 0.465635 0.012911
1.015 0.465541 0.012900
1.016 0.465456 0.012891
1.017 0.465009 0.012829
1.018 0.465336 0.012882
1.019 0.465287 0.012876
1.020 0.465199 0.012867
1.021 0.465103 0.012856
1.022 0.465010 0.012846
1.023 0.464882 0.012834
1.024 0.464797 0.012822
1.025 0.464737 0.012816
1.026 0.464649 0.012807
1.027 0.464568 0.012797
1.028 0.464472 0.012787
1.029 0.464389 0.012780
1.030 0.464281 0.012768
1.031 0.464195 0.012759
1.032 0.464108 0.012749
1.033 0.464005 0.012737
1.034 0.463921 0.012728
1.035 0.463825 0.012718
1.036 0.463814 0.012720
1.037 0.463722 0.012709
1.038 0.463647 0.012701
1.039 0.463550 0.012691
1.040 0.463445 0.012681
1.041 0.463380 0.012672
1.042 0.463290 0.012662
1.043 0.463287 0.012664
1.044 0.463170 0.012654
1.045 0.463099 0.012644
1.046 0.463006 0.012633
1.047 0.463004 0.012636
1.048 0.462922 0.012627
1.049 0.462222 0.012517
1.050 0.462761 0.012608
1.051 0.462655 0.012597
1.052 0.462590 0.012588
1.053 0.462481 0.012574
1.054 0.462402 0.012566
1.055 0.462317 0.012555
1.056 0.462229 0.012544
1.057 0.462136 0.012534
1.058 0.462046 0.012527
1.059 0.461871 0.012515
1.060 0.461882 0.012509
1.061 0.461796 0.012499
1.062 0.461883 0.012512
1.063 0.461799 0.012504
1.064 0.461712 0.012494
1.065 0.461634 0.012485
1.066 0.461554 0.012475
1.067 0.461472 0.012466
1.068 0.461401 0.012460
1.069 0.461308 0.012446
1.070 0.461218 0.012436
1.071 0.461130 0.012426
1.072 0.461044 0.012416
1.073 0.460955 0.012405
1.074 0.460418 0.012296
1.075 0.460796 0.012387
1.076 0.460718 0.012378
1.077 0.460631 0.012368
1.078 0.460667 0.012383
1.079 0.460419 0.012344
1.080 0.460355 0.012336
1.081 0.460263 0.012326
1.082 0.460175 0.012315
1.083 0.460079 0.012304
1.084 0.460003 0.012295
1.085 0.459917 0.012285
1.086 0.459835 0.012275
1.087 0.459757 0.012267
1.088 0.459670 0.012257
1.089 0.459565 0.012246
1.090 0.459455 0.012235
1.091 0.459513 0.012242
1.092 0.459367 0.012225
1.093 0.459276 0.012214
1.094 0.459271 0.012215
1.095 0.459222 0.012208
1.096 0.459131 0.012200
1.097 0.459052 0.012191
1.098 0.458951 0.012183
1.099 0.458826 0.012172
1.100 0.458767 0.012163
1.101 0.458668 0.012152


==> anc/Fig6/tau0_0p14.txt <==
# information extracted from 0.14 fm: tau temperature error 
0.140 0.650789 0.020321
0.141 0.650090 0.020301
0.142 0.649413 0.020280
0.143 0.648736 0.020259
0.144 0.648059 0.020239
0.145 0.647391 0.020220
0.146 0.646724 0.020200
0.147 0.646064 0.020180
0.148 0.643127 0.020125
0.149 0.642650 0.020108
0.150 0.642144 0.020091
0.151 0.641612 0.020074
0.152 0.641073 0.020057
0.153 0.640523 0.020040
0.154 0.639966 0.020023
0.155 0.639404 0.020006
0.156 0.638838 0.019989
0.157 0.638269 0.019972
0.158 0.637694 0.019955
0.159 0.637119 0.019938
0.160 0.636547 0.019921
0.161 0.635973 0.019903
0.162 0.635400 0.019887
0.163 0.634828 0.019870
0.164 0.634259 0.019853
0.165 0.633691 0.019836
0.166 0.633126 0.019819
0.167 0.632560 0.019803
0.168 0.631996 0.019786
0.169 0.631435 0.019770
0.170 0.630878 0.019754
0.171 0.630324 0.019737
0.172 0.629771 0.019721
0.173 0.629218 0.019705
0.174 0.628669 0.019689
0.175 0.628124 0.019673
0.176 0.627581 0.019658
0.177 0.627039 0.019642
0.178 0.626499 0.019626
0.179 0.625963 0.019611
0.180 0.625429 0.019595
0.181 0.624898 0.019580
0.182 0.624370 0.019565
0.183 0.623845 0.019549
0.184 0.623322 0.019534
0.185 0.622802 0.019519
0.186 0.622285 0.019504
0.187 0.621770 0.019490
0.188 0.621259 0.019475
0.189 0.620749 0.019460
0.190 0.620241 0.019446
0.191 0.619736 0.019431
0.192 0.619233 0.019416
0.193 0.618732 0.019402
0.194 0.618234 0.019388
0.195 0.617738 0.019373
0.196 0.617246 0.019359
0.197 0.616756 0.019345
0.198 0.616267 0.019331
0.199 0.615782 0.019317
0.200 0.615299 0.019303
0.201 0.614410 0.019286
0.202 0.613927 0.019272
0.203 0.613446 0.019259
0.204 0.612966 0.019245
0.205 0.612490 0.019231
0.206 0.612017 0.019218
0.207 0.611545 0.019204
0.208 0.611077 0.019191
0.209 0.610610 0.019178
0.210 0.609922 0.019164
0.211 0.609457 0.019150
0.212 0.608994 0.019137
0.213 0.608534 0.019125
0.214 0.608075 0.019112
0.215 0.607618 0.019099
0.216 0.607162 0.019086
0.217 0.606709 0.019073
0.218 0.606257 0.019061
0.219 0.605807 0.019048
0.220 0.605360 0.019036
0.221 0.604915 0.019023
0.222 0.604471 0.019011
0.223 0.604029 0.018998
0.224 0.603589 0.018986
0.225 0.603152 0.018974
0.226 0.602716 0.018962
0.227 0.602282 0.018949
0.228 0.601850 0.018937
0.229 0.601420 0.018925
0.230 0.600991 0.018913
0.231 0.600564 0.018901
0.232 0.600140 0.018889
0.233 0.599717 0.018877
0.234 0.599297 0.018865
0.235 0.598878 0.018854
0.236 0.598461 0.018842
0.237 0.598045 0.018830
0.238 0.597631 0.018818
0.239 0.597079 0.018807
0.240 0.596666 0.018796
0.241 0.596255 0.018784
0.242 0.595845 0.018773
0.243 0.595438 0.018761
0.244 0.595031 0.018750
0.245 0.594626 0.018739
0.246 0.594224 0.018727
0.247 0.593823 0.018716
0.248 0.593423 0.018705
0.249 0.593024 0.018694
0.250 0.592627 0.018683
0.251 0.592233 0.018672
0.252 0.591841 0.018661
0.253 0.591449 0.018650
0.254 0.591058 0.018639
0.255 0.590669 0.018628
0.256 0.590282 0.018617
0.257 0.589895 0.018607
0.258 0.589511 0.018596
0.259 0.589127 0.018585
0.260 0.588746 0.018574
0.261 0.588365 0.018564
0.262 0.587986 0.018553
0.263 0.587608 0.018542
0.264 0.587232 0.018532
0.265 0.586858 0.018521
0.266 0.586438 0.018511
0.267 0.586066 0.018501
0.268 0.585695 0.018491
0.269 0.585322 0.018480
0.270 0.584953 0.018470
0.271 0.584585 0.018459
0.272 0.584218 0.018449
0.273 0.583854 0.018438
0.274 0.583490 0.018428
0.275 0.583128 0.018418
0.276 0.582767 0.018407
0.277 0.582408 0.018397
0.278 0.582050 0.018387
0.279 0.581694 0.018377
0.280 0.581338 0.018367
0.281 0.580984 0.018357
0.282 0.580631 0.018347
0.283 0.580279 0.018337
0.284 0.579852 0.018329
0.285 0.579501 0.018319
0.286 0.579152 0.018309
0.287 0.578804 0.018299
0.288 0.578457 0.018289
0.289 0.578113 0.018280
0.290 0.577768 0.018270
0.291 0.577425 0.018260
0.292 0.577082 0.018250
0.293 0.576741 0.018241
0.294 0.576400 0.018231
0.295 0.576061 0.018221
0.296 0.575723 0.018212
0.297 0.575386 0.018202
0.298 0.575051 0.018192
0.299 0.574716 0.018183
0.300 0.574383 0.018173
0.301 0.574020 0.018165
0.302 0.573688 0.018155
0.303 0.573357 0.018145
0.304 0.573027 0.018136
0.305 0.572698 0.018127
0.306 0.572371 0.018117
0.307 0.572043 0.018108
0.308 0.571718 0.018098
0.309 0.571342 0.018091
0.310 0.571018 0.018082
0.311 0.570696 0.018072
0.312 0.570374 0.018063
0.313 0.570055 0.018054
0.314 0.569734 0.018045
0.315 0.569415 0.018035
0.316 0.569097 0.018026
0.317 0.568780 0.018017
0.318 0.568464 0.018008
0.319 0.568149 0.017999
0.320 0.567835 0.017990
0.321 0.567520 0.017981
0.322 0.567208 0.017972
0.323 0.566896 0.017963
0.324 0.566585 0.017953
0.325 0.566275 0.017944
0.326 0.565966 0.017935
0.327 0.565658 0.017926
0.328 0.565352 0.017917
0.329 0.565045 0.017908
0.330 0.564740 0.017899
0.331 0.564436 0.017890
0.332 0.564131 0.017881
0.333 0.563792 0.017874
0.334 0.563490 0.017866
0.335 0.563190 0.017857
0.336 0.562890 0.017848
0.337 0.562591 0.017839
0.338 0.562293 0.017830
0.339 0.561995 0.017822
0.340 0.561698 0.017813
0.341 0.561369 0.017807
0.342 0.561074 0.017798
0.343 0.560780 0.017790
0.344 0.560486 0.017781
0.345 0.560192 0.017772
0.346 0.559901 0.017764
0.347 0.559612 0.017755
0.348 0.559322 0.017747
0.349 0.559032 0.017738
0.350 0.558744 0.017729
0.351 0.558455 0.017720
0.352 0.558168 0.017712
0.353 0.557881 0.017703
0.354 0.557596 0.017694
0.355 0.557312 0.017686
0.356 0.557029 0.017677
0.357 0.556747 0.017669
0.358 0.556466 0.017660
0.359 0.556184 0.017652
0.360 0.555903 0.017643
0.361 0.555623 0.017635
0.362 0.555344 0.017626
0.363 0.555067 0.017618
0.364 0.554790 0.017610
0.365 0.554514 0.017601
0.366 0.554239 0.017593
0.367 0.553963 0.017584
0.368 0.553687 0.017576
0.369 0.553412 0.017567
0.370 0.553138 0.017559
0.371 0.552846 0.017553
0.372 0.552574 0.017545
0.373 0.552303 0.017536
0.374 0.552033 0.017528
0.375 0.551765 0.017520
0.376 0.551495 0.017512
0.377 0.551227 0.017503
0.378 0.550960 0.017495
0.379 0.550693 0.017487
0.380 0.550426 0.017478
0.381 0.550161 0.017470
0.382 0.549898 0.017462
0.383 0.549635 0.017454
0.384 0.549372 0.017445
0.385 0.549108 0.017437
0.386 0.548845 0.017428
0.387 0.548583 0.017420
0.388 0.548322 0.017412
0.389 0.548063 0.017404
0.390 0.547803 0.017395
0.391 0.547545 0.017387
0.392 0.547286 0.017379
0.393 0.547030 0.017370
0.394 0.546773 0.017362
0.395 0.546516 0.017354
0.396 0.546260 0.017345
0.397 0.546005 0.017337
0.398 0.545751 0.017329
0.399 0.545497 0.017320
0.400 0.545243 0.017312
0.401 0.544986 0.017305
0.402 0.544734 0.017297
0.403 0.544481 0.017288
0.404 0.544231 0.017280
0.405 0.543981 0.017272
0.406 0.543732 0.017264
0.407 0.543482 0.017255
0.408 0.543225 0.017252
0.409 0.542979 0.017244
0.410 0.542733 0.017235
0.411 0.542487 0.017227
0.412 0.542240 0.017219
0.413 0.541995 0.017211
0.414 0.541751 0.017203
0.415 0.541507 0.017195
0.416 0.541260 0.017186
0.417 0.541018 0.017178
0.418 0.540777 0.017170
0.419 0.540535 0.017162
0.420 0.540294 0.017154
0.421 0.540053 0.017146
0.422 0.539811 0.017141
0.423 0.539572 0.017133
0.424 0.539334 0.017125
0.425 0.539098 0.017117
0.426 0.538862 0.017109
0.427 0.538626 0.017101
0.428 0.538388 0.017093
0.429 0.538153 0.017088
0.430 0.537919 0.017080
0.431 0.537685 0.017072
0.432 0.537453 0.017064
0.433 0.537220 0.017056
0.434 0.536989 0.017048
0.435 0.536759 0.017041
0.436 0.536529 0.017033
0.437 0.536300 0.017025
0.438 0.536071 0.017017
0.439 0.535841 0.017009
0.440 0.535612 0.017001
0.441 0.535383 0.016993
0.442 0.535155 0.016985
0.443 0.534928 0.016977
0.444 0.534700 0.016969
0.445 0.534474 0.016961
0.446 0.534249 0.016954
0.447 0.534024 0.016946
0.448 0.533799 0.016938
0.449 0.533575 0.016930
0.450 0.533352 0.016922
0.451 0.533128 0.016914
0.452 0.532905 0.016906
0.453 0.532682 0.016898
0.454 0.532460 0.016890
0.455 0.532239 0.016882
0.456 0.532010 0.016874
0.457 0.531800 0.016867
0.458 0.531579 0.016859
0.459 0.531360 0.016851
0.460 0.531139 0.016843
0.461 0.530920 0.016835
0.462 0.530711 0.016830
0.463 0.530497 0.016822
0.464 0.530279 0.016815
0.465 0.530063 0.016807
0.466 0.529849 0.016799
0.467 0.529633 0.016791
0.468 0.529416 0.016783
0.469 0.529202 0.016775
0.470 0.528981 0.016767
0.471 0.528776 0.016759
0.472 0.528563 0.016752
0.473 0.528352 0.016744
0.474 0.528141 0.016736
0.475 0.527928 0.016728
0.476 0.527715 0.016720
0.477 0.527491 0.016711
0.478 0.527294 0.016704
0.479 0.527085 0.016696
0.480 0.526878 0.016688
0.481 0.526670 0.016681
0.482 0.526475 0.016676
0.483 0.526268 0.016669
0.484 0.526059 0.016661
0.485 0.525854 0.016653
0.486 0.525646 0.016645
0.487 0.525443 0.016637
0.488 0.525239 0.016630
0.489 0.525034 0.016622
0.490 0.524828 0.016614
0.491 0.524624 0.016606
0.492 0.524420 0.016598
0.493 0.524215 0.016590
0.494 0.524010 0.016582
0.495 0.523807 0.016574
0.496 0.523605 0.016566
0.497 0.523401 0.016558
0.498 0.523199 0.016550
0.499 0.522999 0.016542
0.500 0.522799 0.016535
0.501 0.522605 0.016528
0.502 0.522404 0.016520
0.503 0.522204 0.016512
0.504 0.522006 0.016504
0.505 0.521805 0.016496
0.506 0.521605 0.016488
0.507 0.521445 0.016487
0.508 0.521251 0.016480
0.509 0.521056 0.016472
0.510 0.520863 0.016464
0.511 0.520668 0.016457
0.512 0.520474 0.016449
0.513 0.520276 0.016441
0.514 0.520082 0.016433
0.515 0.519889 0.016425
0.516 0.519699 0.016418
0.517 0.519508 0.016410
0.518 0.519316 0.016402
0.519 0.519124 0.016395
0.520 0.518932 0.016387
0.521 0.518740 0.016379
0.522 0.518550 0.016371
0.523 0.518362 0.016364
0.524 0.518173 0.016356
0.525 0.518006 0.016352
0.526 0.517817 0.016344
0.527 0.517628 0.016336
0.528 0.517441 0.016329
0.529 0.517254 0.016322
0.530 0.517114 0.016326
0.531 0.516879 0.016306
0.532 0.516694 0.016298
0.533 0.516509 0.016291
0.534 0.516323 0.016283
0.535 0.516139 0.016275
0.536 0.515956 0.016267
0.537 0.515770 0.016260
0.538 0.515587 0.016252
0.539 0.515404 0.016244
0.540 0.515110 0.016026
0.541 0.515038 0.016229
0.542 0.514852 0.016221
0.543 0.514739 0.016218
0.544 0.514483 0.016205
0.545 0.514303 0.016197
0.546 0.514123 0.016189
0.547 0.513943 0.016181
0.548 0.513763 0.016174
0.549 0.513592 0.016168
0.550 0.513408 0.016159
0.551 0.513264 0.016156
0.552 0.513050 0.016144
0.553 0.512873 0.016136
0.554 0.512694 0.016128
0.555 0.512543 0.016125
0.556 0.512365 0.016117
0.557 0.512186 0.016109
0.558 0.512007 0.016101
0.559 0.511828 0.016093
0.560 0.511655 0.016085
0.561 0.511509 0.016082
0.562 0.511338 0.016075
0.563 0.511166 0.016067
0.564 0.511219 0.016072
0.565 0.510819 0.016052
0.566 0.510644 0.016044
0.567 0.510470 0.016036
0.568 0.510297 0.016028
0.569 0.510129 0.016021
0.570 0.509961 0.016014
0.571 0.509790 0.016006
0.572 0.509617 0.015998
0.573 0.509466 0.015991
0.574 0.509276 0.015983
0.575 0.509108 0.015975
0.576 0.508940 0.015968
0.577 0.508773 0.015960
0.578 0.508604 0.015953
0.579 0.508473 0.015948
0.580 0.508261 0.015937
0.581 0.508092 0.015929
0.582 0.507920 0.015920
0.583 0.507757 0.015913
0.584 0.507589 0.015906
0.585 0.507422 0.015898
0.586 0.507251 0.015890
0.587 0.507081 0.015881
0.588 0.506913 0.015873
0.589 0.506746 0.015865
0.590 0.506580 0.015857
0.591 0.506411 0.015849
0.592 0.506244 0.015841
0.593 0.506077 0.015833
0.594 0.505907 0.015825
0.595 0.505771 0.015821
0.596 0.505607 0.015813
0.597 0.505445 0.015806
0.598 0.505314 0.015802
0.599 0.505119 0.015790
0.600 0.505252 0.015816
0.601 0.504809 0.015776
0.602 0.504645 0.015768
0.603 0.504522 0.015763
0.604 0.504319 0.015752
0.605 0.504155 0.015744
0.606 0.504027 0.015740
0.607 0.503867 0.015732
0.608 0.503710 0.015725
0.609 0.503585 0.015717
0.610 0.503394 0.015709
0.611 0.503244 0.015702
0.612 0.503069 0.015693
0.613 0.502906 0.015684
0.614 0.502744 0.015676
0.615 0.502587 0.015668
0.616 0.502488 0.015659
0.617 0.502271 0.015652
0.618 0.502709 0.015536
0.619 0.501962 0.015637
0.620 0.501833 0.015627
0.622 0.501635 0.015619
0.623 0.501601 0.015625
0.624 0.501399 0.015615
0.625 0.501247 0.015608
0.626 0.501205 0.015613
0.627 0.500943 0.015592
0.628 0.500829 0.015588
0.629 0.500629 0.015580
0.630 0.500482 0.015569
0.631 0.500328 0.015560
0.632 0.500182 0.015555
0.633 0.500023 0.015544
0.634 0.499876 0.015537
0.635 0.499728 0.015529
0.636 0.499577 0.015522
0.637 0.499421 0.015513
0.638 0.499263 0.015504
0.639 0.499110 0.015497
0.640 0.498967 0.015489
0.641 0.498824 0.015480
0.642 0.498681 0.015472
0.643 0.498525 0.015465
0.644 0.498398 0.015463
0.645 0.498262 0.015455
0.646 0.498103 0.015447
0.647 0.497971 0.015440
0.648 0.497803 0.015431
0.649 0.497655 0.015423
0.650 0.497576 0.015425
0.651 0.497406 0.015414
0.652 0.497259 0.015406
0.653 0.497118 0.015399
0.654 0.496971 0.015391
0.655 0.496823 0.015383
0.656 0.496677 0.015375
0.657 0.496533 0.015367
0.658 0.496391 0.015359
0.659 0.496249 0.015353
0.660 0.496102 0.015343
0.661 0.495956 0.015335
0.662 0.495812 0.015327
0.663 0.495687 0.015321
0.664 0.495522 0.015311
0.665 0.495383 0.015303
0.666 0.495239 0.015295
0.667 0.495091 0.015287
0.668 0.494954 0.015279
0.669 0.494810 0.015271
0.670 0.494981 0.015291
0.671 0.494521 0.015254
0.672 0.494380 0.015246
0.673 0.494240 0.015238
0.674 0.494095 0.015230
0.675 0.493960 0.015223
0.676 0.493813 0.015214
0.677 0.493667 0.015205
0.678 0.493524 0.015197
0.679 0.493383 0.015188
0.680 0.493240 0.015180
0.681 0.493108 0.015171
0.682 0.492950 0.015163
0.683 0.492805 0.015154
0.684 0.492687 0.015145
0.685 0.492516 0.015136
0.686 0.492426 0.015137
0.687 0.492304 0.015131
0.688 0.492309 0.015144
0.689 0.492004 0.015111
0.690 0.492137 0.015129
0.691 0.491940 0.015128
0.692 0.491586 0.015088
0.693 0.491469 0.015084
0.694 0.491324 0.015073
0.695 0.491188 0.015065
0.696 0.491052 0.015057
0.697 0.490901 0.015049
0.698 0.490757 0.015037
0.699 0.490627 0.015030
0.700 0.490487 0.015021
0.701 0.490346 0.015012
0.702 0.490284 0.015018
0.703 0.490149 0.015010
0.704 0.490015 0.015002
0.705 0.489878 0.014993
0.706 0.489795 0.014994
0.707 0.489665 0.014987
0.708 0.489530 0.014978
0.709 0.489397 0.014970
0.710 0.489264 0.014962
0.711 0.489132 0.014954
0.712 0.489000 0.014946
0.713 0.488866 0.014938
0.714 0.488733 0.014929
0.715 0.488601 0.014921
0.716 0.488468 0.014913
0.717 0.488333 0.014904
0.718 0.488197 0.014895
0.719 0.488078 0.014888
0.720 0.487945 0.014880
0.721 0.487863 0.014881
0.722 0.487733 0.014873
0.723 0.487596 0.014864
0.724 0.487473 0.014857
0.725 0.487338 0.014848
0.726 0.487302 0.014852
0.727 0.487077 0.014832
0.728 0.486946 0.014823
0.729 0.486822 0.014816
0.730 0.486703 0.014807
0.731 0.486679 0.014812
0.732 0.486496 0.014802
0.733 0.486363 0.014794
0.734 0.486231 0.014785
0.735 0.486105 0.014777
0.736 0.485945 0.014773
0.737 0.485859 0.014762
0.738 0.485728 0.014753
0.739 0.485619 0.014745
0.740 0.485472 0.014736
0.741 0.485345 0.014728
0.742 0.485215 0.014719
0.743 0.485089 0.014711
0.744 0.484966 0.014703
0.745 0.484842 0.014694
0.746 0.484781 0.014697
0.747 0.484649 0.014689
0.748 0.484523 0.014681
0.749 0.484393 0.014672
0.750 0.484268 0.014664
0.751 0.484144 0.014656
0.752 0.484013 0.014647
0.753 0.483896 0.014639
0.754 0.483796 0.014634
0.755 0.483653 0.014623
0.756 0.483503 0.014616
0.757 0.483399 0.014606
0.758 0.483271 0.014597
0.759 0.483157 0.014590
0.760 0.483017 0.014580
0.761 0.482902 0.014572
0.762 0.482779 0.014564
0.763 0.482656 0.014555
0.764 0.482527 0.014546
0.765 0.482367 0.014540
0.766 0.482332 0.014540
0.767 0.482212 0.014532
0.768 0.482094 0.014524
0.769 0.481975 0.014517
0.770 0.481855 0.014508
0.771 0.481733 0.014499
0.772 0.481605 0.014490
0.773 0.481483 0.014481
0.774 0.481355 0.014472
0.775 0.481231 0.014463
0.776 0.481109 0.014455
0.777 0.480993 0.014447
0.778 0.480871 0.014438
0.779 0.480818 0.014442
0.780 0.480693 0.014433
0.781 0.480566 0.014424
0.782 0.480432 0.014413
0.783 0.480378 0.014418
0.784 0.480260 0.014410
0.785 0.480146 0.014402
0.786 0.480038 0.014394
0.787 0.479923 0.014386
0.788 0.479802 0.014377
0.789 0.479679 0.014368
0.790 0.479557 0.014359
0.791 0.479441 0.014351
0.792 0.479470 0.014358
0.793 0.479206 0.014334
0.794 0.479089 0.014325
0.795 0.478975 0.014317
0.796 0.478850 0.014307
0.797 0.478730 0.014298
0.798 0.478610 0.014289
0.799 0.478495 0.014281
0.800 0.478377 0.014272
0.801 0.478254 0.014263
0.802 0.478164 0.014259
0.803 0.478047 0.014251
0.804 0.477927 0.014241
0.805 0.477813 0.014233
0.806 0.477759 0.014236
0.807 0.477528 0.014219
0.808 0.477521 0.014218
0.809 0.477407 0.014210
0.810 0.477274 0.014200
0.811 0.477170 0.014192
0.812 0.477065 0.014184
0.813 0.476949 0.014175
0.814 0.476827 0.014165
0.815 0.476711 0.014156
0.816 0.476589 0.014146
0.817 0.476453 0.014135
0.818 0.476355 0.014127
0.819 0.476236 0.014118
0.820 0.476267 0.014137
0.821 0.475697 0.014124
0.822 0.476040 0.014118
0.823 0.475922 0.014109
0.824 0.475727 0.014090
0.825 0.475690 0.014091
0.826 0.475584 0.014083
0.827 0.475474 0.014074
0.828 0.475323 0.014060
0.829 0.475254 0.014057
0.830 0.475140 0.014048
0.831 0.475050 0.014041
0.832 0.474904 0.014029
0.833 0.474829 0.014027
0.834 0.474704 0.014017
0.835 0.474603 0.014009
0.836 0.474485 0.014000
0.837 0.474369 0.013989
0.838 0.474272 0.013983
0.839 0.474188 0.013973
0.840 0.474033 0.013963
0.841 0.473931 0.013955
0.842 0.473954 0.013971
0.843 0.473757 0.013961
0.844 0.473742 0.013954
0.845 0.473636 0.013946
0.846 0.473532 0.013937
0.847 0.473429 0.013929
0.848 0.473306 0.013918
0.849 0.473186 0.013908
0.850 0.473099 0.013902
0.851 0.472991 0.013893
0.852 0.472887 0.013885
0.853 0.472785 0.013877
0.854 0.472661 0.013866
0.855 0.472542 0.013858
0.856 0.472462 0.013850
0.857 0.472270 0.013829
0.858 0.472240 0.013831
0.859 0.471967 0.013822
0.860 0.472029 0.013814
0.861 0.471922 0.013805
0.862 0.471813 0.013796
0.863 0.471709 0.013787
0.864 0.471600 0.013778
0.865 0.471484 0.013768
0.866 0.471387 0.013758
0.867 0.471262 0.013749
0.868 0.471228 0.013753
0.869 0.471098 0.013740
0.870 0.471020 0.013735
0.871 0.470894 0.013728
0.872 0.470749 0.013728
0.873 0.470735 0.013716
0.874 0.469508 0.013659
0.875 0.470561 0.013702
0.876 0.470461 0.013693
0.877 0.470361 0.013685
0.878 0.470252 0.013676
0.879 0.470145 0.013666
0.880 0.470039 0.013657
0.881 0.469940 0.013648
0.882 0.469828 0.013639
0.883 0.469731 0.013630
0.884 0.469630 0.013621
0.885 0.469531 0.013613
0.886 0.469417 0.013603
0.887 0.469303 0.013592
0.888 0.469195 0.013583
0.889 0.469090 0.013573
0.890 0.468967 0.013562
0.891 0.468917 0.013556
0.892 0.468783 0.013546
0.893 0.468691 0.013535
0.894 0.468569 0.013527
0.895 0.468453 0.013516
0.896 0.468337 0.013505
0.897 0.466779 0.013365
0.898 0.468126 0.013486
0.899 0.468022 0.013477
0.900 0.467918 0.013467
0.901 0.467543 0.013451
0.902 0.467743 0.013454
0.903 0.467610 0.013441
0.904 0.467489 0.013430
0.905 0.467378 0.013419
0.906 0.467431 0.013436
0.907 0.467328 0.013426
0.908 0.467235 0.013418
0.909 0.467141 0.013409
0.910 0.467117 0.013413
0.911 0.466994 0.013401
0.912 0.466893 0.013392
0.913 0.466787 0.013382
0.914 0.466682 0.013372
0.915 0.466583 0.013363
0.916 0.466491 0.013354
0.917 0.465718 0.013293
0.918 0.466375 0.013348
0.919 0.466275 0.013340
0.920 0.466171 0.013329
0.921 0.466057 0.013319
0.922 0.465745 0.013319
0.923 0.465946 0.013313
0.924 0.465847 0.013305
0.925 0.465732 0.013295
0.926 0.465675 0.013288
0.927 0.465574 0.013279
0.928 0.465452 0.013268
0.929 0.465359 0.013259
0.930 0.465257 0.013249
0.931 0.465148 0.013238
0.932 0.465059 0.013229
0.933 0.464968 0.013221
0.934 0.464876 0.013213
0.935 0.464779 0.013203
0.936 0.464678 0.013193
0.937 0.464595 0.013185
0.938 0.464556 0.013186
0.939 0.464445 0.013175
0.940 0.464347 0.013165
0.941 0.464238 0.013154
0.942 0.464174 0.013149
0.943 0.464076 0.013138
0.944 0.461995 0.012959
0.945 0.463860 0.013120
0.946 0.463807 0.013112
0.947 0.463692 0.013101
0.948 0.463586 0.013090
0.949 0.463480 0.013079
0.950 0.463381 0.013069
0.951 0.463307 0.013062
0.952 0.463215 0.013053
0.953 0.463125 0.013044
0.954 0.463109 0.013047
0.955 0.463004 0.013036
0.956 0.462896 0.013025
0.957 0.462795 0.013015
0.958 0.462701 0.013005
0.959 0.462575 0.012991
0.960 0.462523 0.012987
0.961 0.462428 0.012977
0.962 0.462334 0.012968
0.963 0.462094 0.012956
0.964 0.462131 0.012947
0.965 0.462026 0.012936
0.966 0.461989 0.012937
0.967 0.461923 0.012930
0.968 0.461836 0.012921
0.969 0.461742 0.012911
0.970 0.461640 0.012901
0.971 0.461545 0.012891
0.972 0.461445 0.012880
0.973 0.461349 0.012870
0.974 0.461294 0.012866
0.975 0.461201 0.012857
0.976 0.461111 0.012848
0.977 0.461018 0.012838
0.978 0.460919 0.012827
0.979 0.460818 0.012817
0.980 0.460722 0.012807
0.981 0.460627 0.012797
0.982 0.460612 0.012799
0.983 0.460519 0.012789
0.984 0.460423 0.012779
0.985 0.460329 0.012770
0.986 0.460235 0.012760
0.987 0.460145 0.012750
0.988 0.460046 0.012740
0.989 0.459953 0.012732
0.990 0.459849 0.012720
0.991 0.459757 0.012711
0.992 0.459661 0.012701
0.993 0.459548 0.012689
0.994 0.459464 0.012680
0.995 0.459362 0.012670
0.996 0.459276 0.012662
0.997 0.459183 0.012652
0.998 0.459051 0.012639
0.999 0.458979 0.012630
1.000 0.458878 0.012620
1.001 0.458773 0.012609
1.002 0.458798 0.012617
1.003 0.458704 0.012607
1.004 0.458610 0.012596
1.005 0.458692 0.012611
1.006 0.458577 0.012600
1.007 0.458514 0.012594
1.008 0.458419 0.012583
1.009 0.458323 0.012573
1.010 0.458243 0.012565
1.011 0.458156 0.012555
1.012 0.458062 0.012545
1.013 0.457969 0.012535
1.014 0.457878 0.012526
1.015 0.457784 0.012515
1.016 0.457700 0.012506
1.017 0.457247 0.012445
1.018 0.457581 0.012497
1.019 0.457533 0.012491
1.020 0.457445 0.012482
1.021 0.457349 0.012471
1.022 0.457257 0.012461
1.023 0.457128 0.012449
1.024 0.457044 0.012438
1.025 0.456984 0.012432
1.026 0.456897 0.012422
1.027 0.456816 0.012413
1.028 0.456721 0.012403
1.029 0.456638 0.012395
1.030 0.456529 0.012384
1.031 0.456444 0.012375
1.032 0.456357 0.012365
1.033 0.456254 0.012353
1.034 0.456171 0.012344
1.035 0.456075 0.012334
1.036 0.456066 0.012336
1.037 0.455974 0.012326
1.038 0.455899 0.012318
1.039 0.455803 0.012307
1.040 0.455697 0.012298
1.041 0.455633 0.012288
1.042 0.455543 0.012278
1.043 0.455541 0.012281
1.044 0.455424 0.012270
1.045 0.455353 0.012260
1.046 0.455261 0.012250
1.047 0.455260 0.012252
1.048 0.455178 0.012243
1.049 0.454469 0.012137
1.050 0.455018 0.012224
1.051 0.454912 0.012214
1.052 0.454848 0.012205
1.053 0.454739 0.012192
1.054 0.454660 0.012184
1.055 0.454575 0.012172
1.056 0.454488 0.012162
1.057 0.454395 0.012151
1.058 0.454305 0.012145
1.059 0.454129 0.012133
1.060 0.454141 0.012127
1.061 0.454055 0.012117
1.062 0.454145 0.012130
1.063 0.454061 0.012122
1.064 0.453975 0.012112
1.065 0.453897 0.012103
1.066 0.453817 0.012093
1.067 0.453736 0.012084
1.068 0.453664 0.012077
1.069 0.453572 0.012065
1.070 0.453483 0.012055
1.071 0.453394 0.012044
1.072 0.453309 0.012034
1.073 0.453220 0.012024
1.074 0.452676 0.011919
1.075 0.453062 0.012006
1.076 0.452983 0.011997
1.077 0.452897 0.011987
1.078 0.452934 0.012002
1.079 0.452685 0.011964
1.080 0.452621 0.011955
1.081 0.452529 0.011946
1.082 0.452441 0.011935
1.083 0.452346 0.011924
1.084 0.452270 0.011916
1.085 0.452185 0.011905
1.086 0.452102 0.011896
1.087 0.452025 0.011888
1.088 0.451938 0.011878
1.089 0.451833 0.011867
1.090 0.451723 0.011857
1.091 0.451782 0.011863
1.092 0.451637 0.011846
1.093 0.451546 0.011836
1.094 0.451541 0.011837
1.095 0.451493 0.011829
1.096 0.451402 0.011822
1.097 0.451324 0.011812
1.098 0.451223 0.011805
1.099 0.451097 0.011795
1.100 0.451039 0.011786
1.101 0.450940 0.011775


==> anc/Fig6/tau0_0p15.txt <==
# information extracted from 0.15 fm: tau temperature error 
0.150 0.636912 0.019917
0.151 0.636223 0.019897
0.152 0.635596 0.019879
0.153 0.634963 0.019862
0.154 0.634336 0.019844
0.155 0.633709 0.019825
0.156 0.633089 0.019807
0.157 0.632468 0.019789
0.158 0.631843 0.019771
0.159 0.631225 0.019754
0.160 0.630614 0.019736
0.161 0.630005 0.019719
0.162 0.629401 0.019701
0.163 0.628799 0.019684
0.164 0.628204 0.019666
0.165 0.627612 0.019649
0.166 0.627024 0.019632
0.167 0.626438 0.019615
0.168 0.625853 0.019598
0.169 0.625274 0.019581
0.170 0.624700 0.019565
0.171 0.624131 0.019548
0.172 0.623562 0.019532
0.173 0.622994 0.019515
0.174 0.622432 0.019499
0.175 0.621875 0.019483
0.176 0.621321 0.019467
0.177 0.620767 0.019451
0.178 0.620216 0.019435
0.179 0.619669 0.019419
0.180 0.619125 0.019404
0.181 0.618585 0.019388
0.182 0.618048 0.019373
0.183 0.617516 0.019357
0.184 0.616985 0.019342
0.185 0.616457 0.019327
0.186 0.615932 0.019312
0.187 0.615410 0.019297
0.188 0.614893 0.019282
0.189 0.614376 0.019267
0.190 0.613862 0.019252
0.191 0.613351 0.019237
0.192 0.612843 0.019223
0.193 0.612336 0.019208
0.194 0.611833 0.019193
0.195 0.611332 0.019179
0.196 0.610834 0.019164
0.197 0.610339 0.019150
0.198 0.609846 0.019136
0.199 0.609357 0.019122
0.200 0.608870 0.019108
0.201 0.607873 0.019090
0.202 0.607386 0.019076
0.203 0.606901 0.019062
0.204 0.606418 0.019048
0.205 0.605939 0.019034
0.206 0.605462 0.019021
0.207 0.604987 0.019007
0.208 0.604516 0.018994
0.209 0.604046 0.018980
0.210 0.603304 0.018966
0.211 0.602837 0.018952
0.212 0.602371 0.018939
0.213 0.601908 0.018926
0.214 0.601445 0.018913
0.215 0.600985 0.018900
0.216 0.600528 0.018888
0.217 0.600072 0.018875
0.218 0.599617 0.018862
0.219 0.599164 0.018849
0.220 0.598714 0.018837
0.221 0.598266 0.018824
0.222 0.597820 0.018811
0.223 0.597375 0.018799
0.224 0.596933 0.018786
0.225 0.596493 0.018774
0.226 0.596055 0.018762
0.227 0.595619 0.018749
0.228 0.595184 0.018737
0.229 0.594751 0.018725
0.230 0.594320 0.018713
0.231 0.593890 0.018700
0.232 0.593464 0.018688
0.233 0.593039 0.018676
0.234 0.592617 0.018664
0.235 0.592196 0.018652
0.236 0.591776 0.018640
0.237 0.591358 0.018629
0.238 0.590942 0.018617
0.239 0.590363 0.018605
0.240 0.589948 0.018594
0.241 0.589534 0.018582
0.242 0.589122 0.018570
0.243 0.588712 0.018559
0.244 0.588303 0.018547
0.245 0.587896 0.018536
0.246 0.587492 0.018525
0.247 0.587088 0.018513
0.248 0.586686 0.018502
0.249 0.586285 0.018491
0.250 0.585886 0.018480
0.251 0.585489 0.018468
0.252 0.585095 0.018457
0.253 0.584701 0.018446
0.254 0.584308 0.018435
0.255 0.583917 0.018424
0.256 0.583528 0.018413
0.257 0.583140 0.018402
0.258 0.582753 0.018391
0.259 0.582367 0.018380
0.260 0.581984 0.018369
0.261 0.581601 0.018358
0.262 0.581219 0.018348
0.263 0.580840 0.018337
0.264 0.580462 0.018326
0.265 0.580085 0.018315
0.266 0.579656 0.018305
0.267 0.579282 0.018295
0.268 0.578908 0.018284
0.269 0.578534 0.018274
0.270 0.578163 0.018263
0.271 0.577793 0.018252
0.272 0.577424 0.018242
0.273 0.577057 0.018231
0.274 0.576692 0.018221
0.275 0.576328 0.018210
0.276 0.575965 0.018200
0.277 0.575603 0.018189
0.278 0.575243 0.018179
0.279 0.574886 0.018169
0.280 0.574529 0.018158
0.281 0.574172 0.018148
0.282 0.573817 0.018138
0.283 0.573463 0.018128
0.284 0.573023 0.018119
0.285 0.572670 0.018109
0.286 0.572318 0.018099
0.287 0.571968 0.018089
0.288 0.571620 0.018079
0.289 0.571273 0.018070
0.290 0.570927 0.018060
0.291 0.570581 0.018050
0.292 0.570237 0.018040
0.293 0.569894 0.018030
0.294 0.569551 0.018020
0.295 0.569210 0.018010
0.296 0.568870 0.018000
0.297 0.568532 0.017990
0.298 0.568194 0.017980
0.299 0.567858 0.017971
0.300 0.567522 0.017961
0.301 0.567153 0.017952
0.302 0.566818 0.017942
0.303 0.566485 0.017933
0.304 0.566154 0.017923
0.305 0.565823 0.017913
0.306 0.565494 0.017904
0.307 0.565165 0.017894
0.308 0.564837 0.017884
0.309 0.564451 0.017877
0.310 0.564124 0.017867
0.311 0.563801 0.017858
0.312 0.563477 0.017848
0.313 0.563156 0.017839
0.314 0.562833 0.017830
0.315 0.562512 0.017820
0.316 0.562193 0.017811
0.317 0.561874 0.017801
0.318 0.561555 0.017792
0.319 0.561238 0.017783
0.320 0.560923 0.017773
0.321 0.560606 0.017764
0.322 0.560292 0.017755
0.323 0.559978 0.017745
0.324 0.559665 0.017736
0.325 0.559353 0.017727
0.326 0.559042 0.017718
0.327 0.558733 0.017708
0.328 0.558424 0.017699
0.329 0.558116 0.017690
0.330 0.557809 0.017681
0.331 0.557503 0.017671
0.332 0.557196 0.017662
0.333 0.556848 0.017655
0.334 0.556545 0.017646
0.335 0.556243 0.017637
0.336 0.555941 0.017628
0.337 0.555640 0.017619
0.338 0.555340 0.017610
0.339 0.555041 0.017601
0.340 0.554742 0.017592
0.341 0.554405 0.017586
0.342 0.554107 0.017577
0.343 0.553811 0.017568
0.344 0.553515 0.017559
0.345 0.553219 0.017550
0.346 0.552927 0.017541
0.347 0.552636 0.017533
0.348 0.552344 0.017524
0.349 0.552053 0.017515
0.350 0.551762 0.017506
0.351 0.551472 0.017497
0.352 0.551183 0.017488
0.353 0.550894 0.017479
0.354 0.550607 0.017470
0.355 0.550321 0.017461
0.356 0.550037 0.017452
0.357 0.549753 0.017444
0.358 0.549470 0.017435
0.359 0.549186 0.017426
0.360 0.548903 0.017417
0.361 0.548622 0.017409
0.362 0.548341 0.017400
0.363 0.548062 0.017391
0.364 0.547784 0.017383
0.365 0.547506 0.017374
0.366 0.547229 0.017365
0.367 0.546951 0.017356
0.368 0.546674 0.017348
0.369 0.546397 0.017339
0.370 0.546121 0.017330
0.371 0.545823 0.017324
0.372 0.545549 0.017316
0.373 0.545276 0.017307
0.374 0.545005 0.017298
0.375 0.544735 0.017290
0.376 0.544463 0.017282
0.377 0.544193 0.017273
0.378 0.543925 0.017264
0.379 0.543656 0.017256
0.380 0.543388 0.017247
0.381 0.543121 0.017238
0.382 0.542856 0.017230
0.383 0.542592 0.017222
0.384 0.542327 0.017213
0.385 0.542061 0.017204
0.386 0.541797 0.017196
0.387 0.541533 0.017187
0.388 0.541271 0.017178
0.389 0.541010 0.017170
0.390 0.540749 0.017161
0.391 0.540489 0.017153
0.392 0.540229 0.017144
0.393 0.539971 0.017136
0.394 0.539712 0.017127
0.395 0.539454 0.017118
0.396 0.539196 0.017110
0.397 0.538939 0.017101
0.398 0.538684 0.017093
0.399 0.538429 0.017084
0.400 0.538174 0.017075
0.401 0.537914 0.017068
0.402 0.537659 0.017059
0.403 0.537406 0.017051
0.404 0.537154 0.017042
0.405 0.536902 0.017034
0.406 0.536651 0.017025
0.407 0.536401 0.017016
0.408 0.536137 0.017012
0.409 0.535890 0.017004
0.410 0.535642 0.016996
0.411 0.535394 0.016987
0.412 0.535146 0.016979
0.413 0.534900 0.016970
0.414 0.534654 0.016962
0.415 0.534408 0.016953
0.416 0.534159 0.016945
0.417 0.533916 0.016936
0.418 0.533674 0.016928
0.419 0.533431 0.016920
0.420 0.533188 0.016911
0.421 0.532946 0.016903
0.422 0.532700 0.016898
0.423 0.532459 0.016889
0.424 0.532220 0.016881
0.425 0.531982 0.016873
0.426 0.531744 0.016864
0.427 0.531507 0.016856
0.428 0.531268 0.016848
0.429 0.531029 0.016842
0.430 0.530793 0.016834
0.431 0.530558 0.016826
0.432 0.530324 0.016818
0.433 0.530091 0.016810
0.434 0.529858 0.016802
0.435 0.529626 0.016793
0.436 0.529395 0.016785
0.437 0.529165 0.016777
0.438 0.528934 0.016769
0.439 0.528703 0.016761
0.440 0.528473 0.016752
0.441 0.528243 0.016744
0.442 0.528013 0.016736
0.443 0.527785 0.016728
0.444 0.527556 0.016719
0.445 0.527329 0.016711
0.446 0.527102 0.016703
0.447 0.526876 0.016695
0.448 0.526650 0.016687
0.449 0.526425 0.016678
0.450 0.526200 0.016670
0.451 0.525975 0.016662
0.452 0.525751 0.016654
0.453 0.525526 0.016645
0.454 0.525303 0.016637
0.455 0.525081 0.016629
0.456 0.524850 0.016620
0.457 0.524640 0.016613
0.458 0.524418 0.016604
0.459 0.524197 0.016596
0.460 0.523975 0.016588
0.461 0.523755 0.016579
0.462 0.523543 0.016574
0.463 0.523327 0.016566
0.464 0.523108 0.016558
0.465 0.522892 0.016550
0.466 0.522676 0.016542
0.467 0.522459 0.016534
0.468 0.522241 0.016525
0.469 0.522025 0.016517
0.470 0.521803 0.016509
0.471 0.521597 0.016501
0.472 0.521384 0.016493
0.473 0.521172 0.016485
0.474 0.520959 0.016476
0.475 0.520746 0.016468
0.476 0.520531 0.016460
0.477 0.520305 0.016451
0.478 0.520108 0.016443
0.479 0.519898 0.016435
0.480 0.519690 0.016427
0.481 0.519482 0.016419
0.482 0.519283 0.016414
0.483 0.519075 0.016406
0.484 0.518865 0.016398
0.485 0.518659 0.016390
0.486 0.518451 0.016381
0.487 0.518246 0.016374
0.488 0.518042 0.016366
0.489 0.517836 0.016357
0.490 0.517628 0.016349
0.491 0.517424 0.016341
0.492 0.517218 0.016333
0.493 0.517013 0.016324
0.494 0.516807 0.016316
0.495 0.516603 0.016308
0.496 0.516399 0.016299
0.497 0.516195 0.016291
0.498 0.515992 0.016283
0.499 0.515791 0.016275
0.500 0.515590 0.016267
0.501 0.515395 0.016260
0.502 0.515193 0.016251
0.503 0.514992 0.016243
0.504 0.514792 0.016235
0.505 0.514591 0.016227
0.506 0.514390 0.016218
0.507 0.514226 0.016217
0.508 0.514031 0.016209
0.509 0.513835 0.016201
0.510 0.513642 0.016193
0.511 0.513446 0.016185
0.512 0.513251 0.016177
0.513 0.513053 0.016169
0.514 0.512857 0.016160
0.515 0.512664 0.016152
0.516 0.512473 0.016144
0.517 0.512281 0.016136
0.518 0.512088 0.016128
0.519 0.511896 0.016120
0.520 0.511703 0.016112
0.521 0.511510 0.016104
0.522 0.511320 0.016096
0.523 0.511130 0.016088
0.524 0.510941 0.016080
0.525 0.510771 0.016076
0.526 0.510582 0.016068
0.527 0.510392 0.016060
0.528 0.510204 0.016052
0.529 0.510016 0.016044
0.530 0.509873 0.016049
0.531 0.509640 0.016028
0.532 0.509455 0.016020
0.533 0.509269 0.016012
0.534 0.509082 0.016004
0.535 0.508897 0.015996
0.536 0.508713 0.015988
0.537 0.508527 0.015980
0.538 0.508343 0.015971
0.539 0.508160 0.015963
0.540 0.507859 0.015739
0.541 0.507792 0.015947
0.542 0.507606 0.015939
0.543 0.507494 0.015936
0.544 0.507236 0.015922
0.545 0.507055 0.015914
0.546 0.506874 0.015906
0.547 0.506694 0.015898
0.548 0.506513 0.015890
0.549 0.506341 0.015883
0.550 0.506157 0.015875
0.551 0.506011 0.015871
0.552 0.505797 0.015859
0.553 0.505620 0.015851
0.554 0.505440 0.015843
0.555 0.505288 0.015839
0.556 0.505109 0.015830
0.557 0.504930 0.015822
0.558 0.504750 0.015814
0.559 0.504571 0.015805
0.560 0.504397 0.015798
0.561 0.504250 0.015794
0.562 0.504078 0.015787
0.563 0.503905 0.015779
0.564 0.503966 0.015783
0.565 0.503558 0.015763
0.566 0.503382 0.015754
0.567 0.503207 0.015747
0.568 0.503034 0.015738
0.569 0.502866 0.015731
0.570 0.502697 0.015723
0.571 0.502526 0.015715
0.572 0.502352 0.015707
0.573 0.502201 0.015699
0.574 0.502011 0.015691
0.575 0.501842 0.015683
0.576 0.501673 0.015675
0.577 0.501506 0.015667
0.578 0.501336 0.015659
0.579 0.501205 0.015654
0.580 0.500993 0.015643
0.581 0.500823 0.015635
0.582 0.500652 0.015625
0.583 0.500487 0.015618
0.584 0.500319 0.015610
0.585 0.500152 0.015602
0.586 0.499981 0.015594
0.587 0.499809 0.015585
0.588 0.499641 0.015577
0.589 0.499474 0.015568
0.590 0.499307 0.015560
0.591 0.499139 0.015552
0.592 0.498971 0.015543
0.593 0.498804 0.015535
0.594 0.498633 0.015526
0.595 0.498496 0.015522
0.596 0.498332 0.015514
0.597 0.498170 0.015506
0.598 0.498039 0.015502
0.599 0.497842 0.015489
0.600 0.497984 0.015516
0.601 0.497532 0.015475
0.602 0.497367 0.015467
0.603 0.497245 0.015461
0.604 0.497041 0.015450
0.605 0.496877 0.015442
0.606 0.496748 0.015438
0.607 0.496588 0.015430
0.608 0.496430 0.015422
0.609 0.496305 0.015413
0.610 0.496114 0.015406
0.611 0.495963 0.015398
0.612 0.495788 0.015389
0.613 0.495625 0.015380
0.614 0.495463 0.015371
0.615 0.495305 0.015363
0.616 0.495208 0.015354
0.617 0.494989 0.015347
0.618 0.495444 0.015226
0.619 0.494680 0.015331
0.620 0.494551 0.015320
0.621 0.494352 0.015313
0.622 0.494317 0.015318
0.623 0.494115 0.015308
0.624 0.493963 0.015300
0.626 0.493924 0.015306
0.627 0.493658 0.015284
0.628 0.493543 0.015279
0.629 0.493344 0.015271
0.630 0.493197 0.015259
0.631 0.493042 0.015251
0.632 0.492897 0.015245
0.633 0.492737 0.015234
0.634 0.492590 0.015227
0.635 0.492442 0.015219
0.636 0.492291 0.015211
0.637 0.492135 0.015202
0.638 0.491977 0.015193
0.639 0.491824 0.015185
0.640 0.491681 0.015177
0.641 0.491537 0.015168
0.642 0.491394 0.015160
0.643 0.491238 0.015152
0.644 0.491111 0.015149
0.645 0.490975 0.015142
0.646 0.490815 0.015133
0.647 0.490683 0.015126
0.648 0.490515 0.015116
0.649 0.490367 0.015108
0.650 0.490287 0.015110
0.651 0.490118 0.015099
0.652 0.489971 0.015090
0.653 0.489830 0.015083
0.654 0.489682 0.015075
0.655 0.489534 0.015066
0.656 0.489389 0.015058
0.657 0.489245 0.015050
0.658 0.489103 0.015042
0.659 0.488960 0.015035
0.660 0.488814 0.015025
0.661 0.488667 0.015017
0.662 0.488523 0.015009
0.663 0.488399 0.015002
0.664 0.488234 0.014992
0.665 0.488094 0.014984
0.666 0.487951 0.014976
0.667 0.487802 0.014967
0.668 0.487665 0.014959
0.669 0.487521 0.014950
0.670 0.487701 0.014970
0.671 0.487233 0.014933
0.672 0.487091 0.014925
0.673 0.486951 0.014917
0.674 0.486806 0.014908
0.675 0.486671 0.014901
0.676 0.486524 0.014891
0.677 0.486378 0.014882
0.678 0.486235 0.014874
0.679 0.486094 0.014865
0.680 0.485951 0.014856
0.681 0.485819 0.014848
0.682 0.485661 0.014838
0.683 0.485516 0.014829
0.684 0.485398 0.014821
0.685 0.485226 0.014811
0.686 0.485137 0.014812
0.687 0.485014 0.014806
0.688 0.485023 0.014819
0.689 0.484715 0.014785
0.690 0.484855 0.014804
0.691 0.484656 0.014802
0.692 0.484297 0.014761
0.693 0.484180 0.014756
0.694 0.484035 0.014746
0.695 0.483899 0.014737
0.696 0.483763 0.014729
0.697 0.483612 0.014721
0.698 0.483468 0.014709
0.699 0.483338 0.014702
0.700 0.483198 0.014693
0.701 0.483057 0.014684
0.702 0.482996 0.014689
0.703 0.482861 0.014681
0.704 0.482727 0.014672
0.705 0.482590 0.014664
0.706 0.482508 0.014665
0.707 0.482377 0.014656
0.708 0.482243 0.014648
0.709 0.482110 0.014640
0.710 0.481977 0.014631
0.711 0.481845 0.014623
0.712 0.481713 0.014615
0.713 0.481579 0.014606
0.714 0.481447 0.014598
0.715 0.481315 0.014589
0.716 0.481182 0.014581
0.717 0.481047 0.014572
0.718 0.480911 0.014563
0.719 0.480792 0.014555
0.720 0.480659 0.014547
0.721 0.480578 0.014548
0.722 0.480448 0.014540
0.723 0.480311 0.014530
0.724 0.480188 0.014523
0.725 0.480054 0.014514
0.726 0.480019 0.014517
0.727 0.479793 0.014497
0.728 0.479662 0.014488
0.729 0.479538 0.014482
0.730 0.479419 0.014472
0.731 0.479396 0.014477
0.732 0.479212 0.014466
0.733 0.479080 0.014458
0.734 0.478948 0.014449
0.735 0.478822 0.014440
0.736 0.478662 0.014436
0.737 0.478576 0.014425
0.738 0.478445 0.014416
0.739 0.478337 0.014407
0.740 0.478190 0.014398
0.741 0.478063 0.014390
0.742 0.477934 0.014381
0.743 0.477808 0.014373
0.744 0.477685 0.014364
0.745 0.477561 0.014356
0.746 0.477501 0.014359
0.747 0.477369 0.014350
0.748 0.477243 0.014342
0.749 0.477114 0.014333
0.750 0.476988 0.014324
0.751 0.476865 0.014316
0.752 0.476734 0.014307
0.753 0.476617 0.014299
0.754 0.476516 0.014293
0.755 0.476375 0.014283
0.756 0.476224 0.014275
0.757 0.476121 0.014265
0.758 0.475993 0.014256
0.759 0.475878 0.014249
0.760 0.475739 0.014238
0.761 0.475625 0.014230
0.762 0.475502 0.014222
0.763 0.475379 0.014213
0.764 0.475251 0.014204
0.765 0.475089 0.014198
0.766 0.475057 0.014198
0.767 0.474936 0.014189
0.768 0.474819 0.014181
0.769 0.474700 0.014174
0.770 0.474580 0.014164
0.771 0.474459 0.014156
0.772 0.474331 0.014146
0.773 0.474209 0.014137
0.774 0.474081 0.014128
0.775 0.473957 0.014119
0.776 0.473835 0.014110
0.777 0.473720 0.014102
0.778 0.473598 0.014093
0.779 0.473546 0.014097
0.780 0.473421 0.014088
0.781 0.473294 0.014078
0.782 0.473160 0.014068
0.783 0.473107 0.014072
0.784 0.472990 0.014064
0.785 0.472876 0.014056
0.786 0.472769 0.014048
0.787 0.472653 0.014040
0.788 0.472533 0.014031
0.789 0.472410 0.014022
0.790 0.472288 0.014012
0.791 0.472173 0.014004
0.792 0.472204 0.014011
0.793 0.471938 0.013987
0.794 0.471821 0.013978
0.795 0.471707 0.013969
0.796 0.471583 0.013960
0.797 0.471463 0.013950
0.798 0.471344 0.013941
0.799 0.471229 0.013933
0.800 0.471111 0.013924
0.801 0.470989 0.013914
0.802 0.470899 0.013911
0.803 0.470782 0.013902
0.804 0.470662 0.013893
0.805 0.470548 0.013884
0.806 0.470495 0.013887
0.807 0.470262 0.013870
0.808 0.470258 0.013869
0.809 0.470145 0.013860
0.810 0.470011 0.013851
0.811 0.469908 0.013842
0.812 0.469803 0.013834
0.813 0.469688 0.013825
0.814 0.469566 0.013814
0.815 0.469450 0.013806
0.816 0.469328 0.013796
0.817 0.469192 0.013785
0.818 0.469095 0.013777
0.819 0.468976 0.013767
0.820 0.469009 0.013785
0.821 0.468430 0.013774
0.822 0.468782 0.013767
0.823 0.468665 0.013758
0.824 0.468468 0.013739
0.825 0.468433 0.013739
0.826 0.468328 0.013731
0.827 0.468217 0.013722
0.828 0.468066 0.013708
0.829 0.467998 0.013705
0.830 0.467884 0.013696
0.831 0.467795 0.013689
0.832 0.467649 0.013677
0.833 0.467575 0.013674
0.834 0.467450 0.013664
0.835 0.467350 0.013656
0.836 0.467231 0.013647
0.837 0.467116 0.013636
0.838 0.467019 0.013630
0.839 0.466935 0.013619
0.840 0.466781 0.013610
0.841 0.466679 0.013601
0.842 0.466704 0.013618
0.843 0.466505 0.013607
0.844 0.466493 0.013600
0.845 0.466387 0.013592
0.846 0.466283 0.013583
0.847 0.466181 0.013575
0.848 0.466058 0.013564
0.849 0.465938 0.013554
0.850 0.465852 0.013548
0.851 0.465744 0.013539
0.852 0.465640 0.013530
0.853 0.465539 0.013522
0.854 0.465415 0.013511
0.855 0.465296 0.013503
0.856 0.465216 0.013495
0.857 0.465024 0.013474
0.858 0.464995 0.013476
0.859 0.464720 0.013467
0.860 0.464785 0.013459
0.861 0.464678 0.013449
0.862 0.464570 0.013440
0.863 0.464466 0.013431
0.864 0.464357 0.013422
0.865 0.464241 0.013412
0.866 0.464143 0.013403
0.867 0.464020 0.013393
0.868 0.463987 0.013397
0.869 0.463857 0.013384
0.870 0.463779 0.013379
0.871 0.463653 0.013371
0.872 0.463507 0.013372
0.873 0.463496 0.013359
0.874 0.462246 0.013305
0.875 0.463324 0.013346
0.876 0.463224 0.013337
0.877 0.463124 0.013329
0.878 0.463015 0.013319
0.879 0.462908 0.013309
0.880 0.462803 0.013300
0.881 0.462704 0.013292
0.882 0.462592 0.013282
0.883 0.462495 0.013273
0.884 0.462396 0.013264
0.885 0.462297 0.013255
0.886 0.462183 0.013246
0.887 0.462069 0.013235
0.888 0.461961 0.013225
0.889 0.461857 0.013216
0.890 0.461733 0.013205
0.891 0.461684 0.013198
0.892 0.461551 0.013188
0.893 0.461459 0.013178
0.894 0.461337 0.013169
0.895 0.461221 0.013158
0.896 0.461105 0.013148
0.897 0.459519 0.013009
0.898 0.460895 0.013128
0.899 0.460792 0.013119
0.900 0.460687 0.013110
0.901 0.460308 0.013094
0.902 0.460514 0.013096
0.903 0.460380 0.013083
0.904 0.460260 0.013072
0.905 0.460149 0.013061
0.906 0.460204 0.013078
0.907 0.460101 0.013068
0.908 0.460009 0.013060
0.909 0.459915 0.013051
0.910 0.459892 0.013055
0.911 0.459770 0.013043
0.912 0.459669 0.013034
0.913 0.459564 0.013024
0.914 0.459459 0.013014
0.915 0.459360 0.013005
0.916 0.459268 0.012996
0.917 0.458483 0.012936
0.918 0.459153 0.012990
0.919 0.459054 0.012981
0.920 0.458951 0.012971
0.921 0.458837 0.012960
0.922 0.458522 0.012961
0.923 0.458727 0.012954
0.924 0.458629 0.012946
0.925 0.458513 0.012937
0.926 0.458458 0.012929
0.927 0.458357 0.012920
0.928 0.458235 0.012910
0.929 0.458143 0.012900
0.930 0.458041 0.012890
0.931 0.457932 0.012879
0.932 0.457844 0.012871
0.933 0.457752 0.012862
0.934 0.457662 0.012854
0.935 0.457564 0.012844
0.936 0.457464 0.012834
0.937 0.457381 0.012826
0.938 0.457343 0.012827
0.939 0.457232 0.012816
0.940 0.457135 0.012806
0.941 0.457026 0.012795
0.942 0.456962 0.012790
0.943 0.456864 0.012779
0.944 0.454748 0.012605
0.945 0.456649 0.012761
0.946 0.456596 0.012753
0.947 0.456482 0.012742
0.948 0.456376 0.012731
0.949 0.456271 0.012721
0.950 0.456171 0.012710
0.951 0.456098 0.012703
0.952 0.456007 0.012694
0.953 0.455917 0.012685
0.954 0.455902 0.012688
0.955 0.455797 0.012677
0.956 0.455690 0.012666
0.957 0.455589 0.012656
0.958 0.455496 0.012647
0.959 0.455369 0.012633
0.960 0.455318 0.012628
0.961 0.455224 0.012619
0.962 0.455130 0.012609
0.963 0.454888 0.012598
0.964 0.454927 0.012588
0.965 0.454822 0.012578
0.966 0.454786 0.012579
0.967 0.454721 0.012571
0.968 0.454634 0.012562
0.969 0.454540 0.012552
0.970 0.454439 0.012542
0.971 0.454343 0.012532
0.972 0.454244 0.012522
0.973 0.454148 0.012512
0.974 0.454094 0.012508
0.975 0.454002 0.012499
0.976 0.453912 0.012489
0.977 0.453819 0.012480
0.978 0.453721 0.012469
0.979 0.453619 0.012459
0.980 0.453524 0.012449
0.981 0.453429 0.012439
0.982 0.453415 0.012441
0.983 0.453323 0.012431
0.984 0.453227 0.012421
0.985 0.453133 0.012412
0.986 0.453040 0.012402
0.987 0.452950 0.012392
0.988 0.452851 0.012382
0.989 0.452758 0.012374
0.990 0.452654 0.012363
0.991 0.452562 0.012353
0.992 0.452467 0.012343
0.993 0.452354 0.012332
0.994 0.452271 0.012323
0.995 0.452168 0.012312
0.996 0.452083 0.012305
0.997 0.451990 0.012295
0.998 0.451859 0.012282
0.999 0.451787 0.012274
1.000 0.451685 0.012263
1.001 0.451581 0.012252
1.002 0.451608 0.012260
1.003 0.451514 0.012250
1.004 0.451420 0.012240
1.005 0.451505 0.012254
1.006 0.451390 0.012243
1.007 0.451327 0.012237
1.008 0.451233 0.012226
1.009 0.451136 0.012217
1.010 0.451057 0.012208
1.011 0.450971 0.012199
1.012 0.450877 0.012188
1.013 0.450783 0.012179
1.014 0.450693 0.012169
1.015 0.450600 0.012159
1.016 0.450515 0.012150
1.017 0.450057 0.012090
1.018 0.450398 0.012141
1.019 0.450351 0.012135
1.020 0.450263 0.012126
1.021 0.450167 0.012115
1.022 0.450075 0.012106
1.023 0.449946 0.012094
1.024 0.449862 0.012082
1.025 0.449803 0.012076
1.026 0.449717 0.012067
1.027 0.449636 0.012058
1.028 0.449540 0.012048
1.029 0.449458 0.012041
1.030 0.449350 0.012030
1.031 0.449264 0.012020
1.032 0.449178 0.012010
1.033 0.449075 0.011999
1.034 0.448992 0.011990
1.035 0.448896 0.011980
1.036 0.448888 0.011982
1.037 0.448797 0.011972
1.038 0.448722 0.011964
1.039 0.448626 0.011953
1.040 0.448520 0.011944
1.041 0.448457 0.011935
1.042 0.448367 0.011925
1.043 0.448366 0.011927
1.044 0.448250 0.011917
1.045 0.448179 0.011907
1.046 0.448087 0.011897
1.047 0.448087 0.011899
1.048 0.448006 0.011890
1.049 0.447287 0.011787
1.050 0.447845 0.011871
1.051 0.447740 0.011861
1.052 0.447676 0.011852
1.053 0.447568 0.011839
1.054 0.447488 0.011831
1.055 0.447404 0.011819
1.056 0.447317 0.011809
1.057 0.447224 0.011799
1.058 0.447134 0.011793
1.059 0.446958 0.011782
1.060 0.446971 0.011775
1.061 0.446885 0.011765
1.062 0.446977 0.011777
1.063 0.446894 0.011770
1.064 0.446808 0.011760
1.065 0.446730 0.011751
1.066 0.446650 0.011742
1.067 0.446570 0.011732
1.068 0.446497 0.011725
1.069 0.446407 0.011713
1.070 0.446317 0.011704
1.071 0.446229 0.011693
1.072 0.446144 0.011684
1.073 0.446055 0.011674
1.074 0.445504 0.011572
1.075 0.445897 0.011656
1.076 0.445819 0.011647
1.077 0.445733 0.011637
1.078 0.445770 0.011652
1.079 0.445521 0.011615
1.080 0.445457 0.011606
1.081 0.445366 0.011597
1.082 0.445278 0.011586
1.083 0.445183 0.011575
1.084 0.445107 0.011567
1.085 0.445022 0.011557
1.086 0.444940 0.011547
1.087 0.444862 0.011540
1.088 0.444775 0.011530
1.089 0.444671 0.011520
1.090 0.444560 0.011510
1.091 0.444621 0.011515
1.092 0.444476 0.011499
1.093 0.444385 0.011489
1.094 0.444382 0.011489
1.095 0.444333 0.011482
1.096 0.444243 0.011475
1.097 0.444165 0.011466
1.098 0.444064 0.011459
1.099 0.443938 0.011449
1.100 0.443880 0.011440
1.101 0.443781 0.011430


==> anc/Fig6/tau0_0p16.txt <==
# information extracted from 0.16 fm: tau temperature error 
0.160 0.624296 0.019552
0.161 0.623676 0.019534
0.162 0.623071 0.019517
0.163 0.622465 0.019499
0.164 0.621872 0.019481
0.165 0.621283 0.019464
0.166 0.620699 0.019447
0.167 0.620110 0.019430
0.168 0.619523 0.019413
0.169 0.618943 0.019396
0.170 0.618371 0.019379
0.171 0.617805 0.019363
0.172 0.617236 0.019346
0.173 0.616666 0.019329
0.174 0.616105 0.019313
0.175 0.615548 0.019297
0.176 0.614995 0.019281
0.177 0.614440 0.019265
0.178 0.613888 0.019250
0.179 0.613341 0.019234
0.180 0.612797 0.019218
0.181 0.612257 0.019202
0.182 0.611720 0.019186
0.183 0.611188 0.019171
0.184 0.610657 0.019156
0.185 0.610129 0.019141
0.186 0.609605 0.019125
0.187 0.609083 0.019110
0.188 0.608567 0.019095
0.189 0.608051 0.019081
0.190 0.607537 0.019066
0.191 0.607026 0.019051
0.192 0.606518 0.019036
0.193 0.606010 0.019021
0.194 0.605507 0.019006
0.195 0.605006 0.018992
0.196 0.604509 0.018977
0.197 0.604014 0.018963
0.198 0.603521 0.018949
0.199 0.603031 0.018934
0.200 0.602545 0.018920
0.201 0.601395 0.018901
0.202 0.600910 0.018887
0.203 0.600426 0.018873
0.204 0.599945 0.018859
0.205 0.599467 0.018845
0.206 0.598991 0.018831
0.207 0.598517 0.018818
0.208 0.598048 0.018804
0.209 0.597580 0.018791
0.210 0.596768 0.018775
0.211 0.596302 0.018762
0.212 0.595838 0.018749
0.213 0.595376 0.018736
0.214 0.594914 0.018723
0.215 0.594455 0.018710
0.216 0.593998 0.018697
0.217 0.593543 0.018684
0.218 0.593089 0.018671
0.219 0.592636 0.018658
0.220 0.592186 0.018645
0.221 0.591739 0.018633
0.222 0.591293 0.018620
0.223 0.590849 0.018608
0.224 0.590407 0.018595
0.225 0.589967 0.018583
0.226 0.589530 0.018570
0.227 0.589094 0.018558
0.228 0.588659 0.018545
0.229 0.588226 0.018533
0.230 0.587795 0.018521
0.231 0.587366 0.018508
0.232 0.586939 0.018496
0.233 0.586514 0.018484
0.234 0.586092 0.018472
0.235 0.585672 0.018460
0.236 0.585252 0.018448
0.237 0.584834 0.018436
0.238 0.584417 0.018424
0.239 0.583807 0.018412
0.240 0.583391 0.018400
0.241 0.582978 0.018388
0.242 0.582564 0.018377
0.243 0.582154 0.018365
0.244 0.581744 0.018353
0.245 0.581337 0.018342
0.246 0.580932 0.018330
0.247 0.580528 0.018319
0.248 0.580125 0.018308
0.249 0.579723 0.018296
0.250 0.579324 0.018285
0.251 0.578927 0.018274
0.252 0.578533 0.018263
0.253 0.578138 0.018251
0.254 0.577744 0.018240
0.255 0.577353 0.018229
0.256 0.576962 0.018218
0.257 0.576574 0.018207
0.258 0.576186 0.018196
0.259 0.575800 0.018184
0.260 0.575416 0.018173
0.261 0.575032 0.018162
0.262 0.574650 0.018151
0.263 0.574269 0.018140
0.264 0.573891 0.018129
0.265 0.573513 0.018119
0.266 0.573074 0.018109
0.267 0.572699 0.018098
0.268 0.572325 0.018087
0.269 0.571949 0.018076
0.270 0.571577 0.018066
0.271 0.571206 0.018055
0.272 0.570836 0.018044
0.273 0.570469 0.018033
0.274 0.570102 0.018022
0.275 0.569737 0.018012
0.276 0.569374 0.018001
0.277 0.569011 0.017990
0.278 0.568650 0.017980
0.279 0.568292 0.017970
0.280 0.567934 0.017959
0.281 0.567577 0.017949
0.282 0.567221 0.017938
0.283 0.566865 0.017928
0.284 0.566410 0.017919
0.285 0.566056 0.017909
0.286 0.565703 0.017899
0.287 0.565352 0.017889
0.288 0.565003 0.017879
0.289 0.564655 0.017869
0.290 0.564308 0.017859
0.291 0.563961 0.017848
0.292 0.563615 0.017838
0.293 0.563271 0.017828
0.294 0.562927 0.017818
0.295 0.562585 0.017808
0.296 0.562244 0.017798
0.297 0.561904 0.017788
0.298 0.561566 0.017778
0.299 0.561228 0.017768
0.300 0.560891 0.017758
0.301 0.560515 0.017749
0.302 0.560179 0.017739
0.303 0.559845 0.017729
0.304 0.559512 0.017719
0.305 0.559180 0.017710
0.306 0.558850 0.017700
0.307 0.558520 0.017690
0.308 0.558191 0.017680
0.309 0.557793 0.017672
0.310 0.557466 0.017662
0.311 0.557141 0.017653
0.312 0.556816 0.017643
0.313 0.556493 0.017633
0.314 0.556170 0.017624
0.315 0.555847 0.017614
0.316 0.555526 0.017604
0.317 0.555206 0.017595
0.318 0.554886 0.017585
0.319 0.554568 0.017576
0.320 0.554251 0.017566
0.321 0.553933 0.017557
0.322 0.553617 0.017547
0.323 0.553302 0.017538
0.324 0.552988 0.017528
0.325 0.552674 0.017519
0.326 0.552362 0.017509
0.327 0.552051 0.017500
0.328 0.551741 0.017490
0.329 0.551432 0.017481
0.330 0.551124 0.017471
0.331 0.550816 0.017462
0.332 0.550509 0.017452
0.333 0.550152 0.017445
0.334 0.549847 0.017436
0.335 0.549543 0.017427
0.336 0.549240 0.017417
0.337 0.548938 0.017408
0.338 0.548636 0.017399
0.339 0.548336 0.017390
0.340 0.548036 0.017380
0.341 0.547690 0.017374
0.342 0.547391 0.017365
0.343 0.547093 0.017356
0.344 0.546796 0.017347
0.345 0.546499 0.017337
0.346 0.546205 0.017328
0.347 0.545912 0.017319
0.348 0.545619 0.017310
0.349 0.545326 0.017301
0.350 0.545034 0.017292
0.351 0.544743 0.017283
0.352 0.544452 0.017273
0.353 0.544162 0.017264
0.354 0.543874 0.017255
0.355 0.543586 0.017246
0.356 0.543300 0.017237
0.357 0.543016 0.017228
0.358 0.542731 0.017219
0.359 0.542446 0.017210
0.360 0.542161 0.017201
0.361 0.541879 0.017192
0.362 0.541597 0.017183
0.363 0.541316 0.017174
0.364 0.541037 0.017165
0.365 0.540758 0.017156
0.366 0.540479 0.017147
0.367 0.540200 0.017138
0.368 0.539921 0.017129
0.369 0.539644 0.017120
0.370 0.539366 0.017111
0.371 0.539062 0.017105
0.372 0.538786 0.017096
0.373 0.538512 0.017087
0.374 0.538239 0.017078
0.375 0.537968 0.017070
0.376 0.537695 0.017061
0.377 0.537423 0.017052
0.378 0.537154 0.017043
0.379 0.536883 0.017034
0.380 0.536614 0.017025
0.381 0.536346 0.017017
0.382 0.536080 0.017008
0.383 0.535814 0.016999
0.384 0.535548 0.016990
0.385 0.535281 0.016981
0.386 0.535015 0.016972
0.387 0.534750 0.016963
0.388 0.534487 0.016954
0.389 0.534224 0.016946
0.390 0.533962 0.016937
0.391 0.533701 0.016928
0.392 0.533440 0.016919
0.393 0.533180 0.016910
0.394 0.532921 0.016901
0.395 0.532661 0.016893
0.396 0.532402 0.016884
0.397 0.532144 0.016875
0.398 0.531888 0.016866
0.399 0.531631 0.016857
0.400 0.531375 0.016848
0.401 0.531112 0.016840
0.402 0.530857 0.016831
0.403 0.530602 0.016822
0.404 0.530349 0.016814
0.405 0.530096 0.016805
0.406 0.529844 0.016796
0.407 0.529592 0.016787
0.408 0.529322 0.016783
0.409 0.529073 0.016774
0.410 0.528824 0.016765
0.411 0.528575 0.016757
0.412 0.528326 0.016748
0.413 0.528078 0.016739
0.414 0.527831 0.016730
0.415 0.527584 0.016722
0.416 0.527334 0.016713
0.417 0.527090 0.016704
0.418 0.526846 0.016696
0.419 0.526602 0.016687
0.420 0.526358 0.016678
0.421 0.526115 0.016669
0.422 0.525864 0.016664
0.423 0.525622 0.016655
0.424 0.525382 0.016647
0.425 0.525143 0.016638
0.426 0.524904 0.016629
0.427 0.524666 0.016621
0.428 0.524426 0.016612
0.429 0.524183 0.016607
0.430 0.523946 0.016598
0.431 0.523709 0.016590
0.432 0.523474 0.016581
0.433 0.523239 0.016573
0.434 0.523006 0.016564
0.435 0.522773 0.016556
0.436 0.522540 0.016547
0.437 0.522309 0.016539
0.438 0.522078 0.016531
0.439 0.521845 0.016522
0.440 0.521614 0.016513
0.441 0.521383 0.016505
0.442 0.521152 0.016496
0.443 0.520923 0.016488
0.444 0.520693 0.016479
0.445 0.520465 0.016471
0.446 0.520237 0.016462
0.447 0.520010 0.016453
0.448 0.519783 0.016445
0.449 0.519557 0.016436
0.450 0.519331 0.016428
0.451 0.519105 0.016419
0.452 0.518880 0.016411
0.453 0.518654 0.016402
0.454 0.518430 0.016394
0.455 0.518207 0.016385
0.456 0.517975 0.016376
0.457 0.517764 0.016368
0.458 0.517541 0.016360
0.459 0.517319 0.016351
0.460 0.517097 0.016342
0.461 0.516876 0.016334
0.462 0.516660 0.016328
0.463 0.516444 0.016320
0.464 0.516224 0.016312
0.465 0.516006 0.016303
0.466 0.515790 0.016295
0.467 0.515571 0.016286
0.468 0.515352 0.016278
0.469 0.515136 0.016269
0.470 0.514913 0.016260
0.471 0.514706 0.016252
0.472 0.514492 0.016244
0.473 0.514279 0.016235
0.474 0.514066 0.016227
0.475 0.513851 0.016218
0.476 0.513636 0.016209
0.477 0.513409 0.016200
0.478 0.513211 0.016192
0.479 0.513000 0.016184
0.480 0.512791 0.016175
0.481 0.512582 0.016167
0.482 0.512381 0.016162
0.483 0.512172 0.016154
0.484 0.511961 0.016145
0.485 0.511755 0.016137
0.486 0.511545 0.016128
0.487 0.511340 0.016120
0.488 0.511135 0.016111
0.489 0.510928 0.016103
0.490 0.510720 0.016094
0.491 0.510515 0.016086
0.492 0.510308 0.016077
0.493 0.510102 0.016069
0.494 0.509896 0.016060
0.495 0.509691 0.016051
0.496 0.509487 0.016043
0.497 0.509281 0.016034
0.498 0.509078 0.016026
0.499 0.508876 0.016017
0.500 0.508674 0.016009
0.501 0.508478 0.016002
0.502 0.508275 0.015993
0.503 0.508073 0.015984
0.504 0.507873 0.015976
0.505 0.507671 0.015967
0.506 0.507470 0.015958
0.507 0.507302 0.015957
0.508 0.507106 0.015949
0.509 0.506910 0.015940
0.510 0.506715 0.015932
0.511 0.506520 0.015924
0.512 0.506324 0.015915
0.513 0.506125 0.015907
0.514 0.505929 0.015898
0.515 0.505735 0.015890
0.516 0.505543 0.015882
0.517 0.505351 0.015873
0.518 0.505157 0.015865
0.519 0.504964 0.015856
0.520 0.504771 0.015848
0.521 0.504578 0.015839
0.522 0.504386 0.015831
0.523 0.504196 0.015823
0.524 0.504007 0.015815
0.525 0.503835 0.015810
0.526 0.503645 0.015801
0.527 0.503455 0.015793
0.528 0.503266 0.015785
0.529 0.503077 0.015777
0.530 0.502930 0.015782
0.531 0.502700 0.015760
0.532 0.502514 0.015752
0.533 0.502328 0.015743
0.534 0.502141 0.015735
0.535 0.501955 0.015727
0.536 0.501771 0.015718
0.537 0.501585 0.015710
0.538 0.501400 0.015702
0.539 0.501216 0.015693
0.540 0.500909 0.015463
0.541 0.500848 0.015676
0.542 0.500661 0.015668
0.543 0.500551 0.015665
0.544 0.500290 0.015650
0.545 0.500109 0.015642
0.546 0.499927 0.015634
0.547 0.499746 0.015625
0.548 0.499565 0.015617
0.549 0.499392 0.015610
0.550 0.499207 0.015601
0.551 0.499061 0.015597
0.552 0.498847 0.015584
0.553 0.498669 0.015576
0.554 0.498489 0.015568
0.555 0.498336 0.015563
0.556 0.498156 0.015555
0.557 0.497977 0.015546
0.558 0.497796 0.015538
0.559 0.497617 0.015529
0.560 0.497443 0.015521
0.561 0.497294 0.015517
0.562 0.497122 0.015509
0.563 0.496949 0.015501
0.564 0.497018 0.015506
0.565 0.496601 0.015484
0.566 0.496424 0.015476
0.567 0.496249 0.015468
0.568 0.496077 0.015459
0.569 0.495908 0.015451
0.570 0.495738 0.015443
0.571 0.495567 0.015435
0.572 0.495393 0.015426
0.573 0.495242 0.015419
0.574 0.495051 0.015410
0.575 0.494882 0.015402
0.576 0.494713 0.015394
0.577 0.494546 0.015385
0.578 0.494375 0.015377
0.579 0.494243 0.015372
0.580 0.494032 0.015360
0.581 0.493862 0.015351
0.582 0.493691 0.015341
0.583 0.493525 0.015335
0.584 0.493357 0.015326
0.585 0.493189 0.015318
0.586 0.493018 0.015309
0.587 0.492846 0.015300
0.588 0.492678 0.015291
0.589 0.492510 0.015283
0.590 0.492344 0.015274
0.591 0.492175 0.015265
0.592 0.492007 0.015257
0.593 0.491839 0.015248
0.594 0.491668 0.015239
0.595 0.491531 0.015235
0.596 0.491367 0.015226
0.597 0.491204 0.015218
0.598 0.491074 0.015214
0.599 0.490876 0.015201
0.600 0.491026 0.015227
0.601 0.490565 0.015186
0.602 0.490400 0.015177
0.603 0.490279 0.015172
0.604 0.490074 0.015160
0.605 0.489910 0.015151
0.606 0.489780 0.015147
0.607 0.489620 0.015139
0.608 0.489462 0.015131
0.609 0.489337 0.015122
0.610 0.489146 0.015114
0.611 0.488995 0.015106
0.612 0.488820 0.015096
0.613 0.488656 0.015087
0.614 0.488494 0.015078
0.615 0.488336 0.015070
0.616 0.488239 0.015060
0.617 0.488020 0.015053
0.618 0.488492 0.014928
0.619 0.487710 0.015036
0.620 0.487582 0.015026
0.621 0.487383 0.015018
0.622 0.487346 0.015023
0.623 0.487145 0.015012
0.624 0.486992 0.015004
0.625 0.486956 0.015010
0.626 0.486688 0.014988
0.627 0.486572 0.014983
0.628 0.486373 0.014974
0.629 0.486227 0.014962
0.630 0.486072 0.014953
0.632 0.485926 0.014948
0.633 0.485767 0.014936
0.634 0.485620 0.014928
0.635 0.485471 0.014920
0.636 0.485320 0.014912
0.637 0.485164 0.014903
0.638 0.485006 0.014893
0.639 0.484853 0.014885
0.640 0.484710 0.014877
0.641 0.484566 0.014868
0.642 0.484424 0.014859
0.643 0.484267 0.014851
0.644 0.484142 0.014848
0.645 0.484004 0.014840
0.646 0.483844 0.014832
0.647 0.483712 0.014824
0.648 0.483544 0.014814
0.649 0.483396 0.014806
0.650 0.483316 0.014807
0.651 0.483147 0.014796
0.652 0.483000 0.014787
0.653 0.482859 0.014779
0.654 0.482712 0.014771
0.655 0.482564 0.014762
0.656 0.482419 0.014754
0.657 0.482274 0.014745
0.658 0.482132 0.014737
0.659 0.481989 0.014730
0.660 0.481843 0.014720
0.661 0.481697 0.014711
0.662 0.481553 0.014703
0.663 0.481429 0.014696
0.664 0.481264 0.014686
0.665 0.481125 0.014677
0.666 0.480981 0.014669
0.667 0.480832 0.014660
0.668 0.480696 0.014652
0.669 0.480552 0.014643
0.670 0.480741 0.014663
0.671 0.480263 0.014625
0.672 0.480122 0.014617
0.673 0.479982 0.014608
0.674 0.479838 0.014599
0.675 0.479702 0.014592
0.676 0.479555 0.014582
0.677 0.479409 0.014573
0.678 0.479267 0.014564
0.679 0.479125 0.014555
0.680 0.478983 0.014546
0.681 0.478851 0.014537
0.682 0.478693 0.014528
0.683 0.478548 0.014518
0.684 0.478431 0.014510
0.685 0.478259 0.014499
0.686 0.478170 0.014500
0.687 0.478046 0.014494
0.688 0.478060 0.014507
0.689 0.477748 0.014473
0.690 0.477895 0.014492
0.691 0.477694 0.014489
0.692 0.477330 0.014448
0.693 0.477214 0.014443
0.694 0.477069 0.014432
0.695 0.476933 0.014424
0.696 0.476797 0.014415
0.697 0.476647 0.014406
0.698 0.476503 0.014395
0.699 0.476373 0.014387
0.700 0.476233 0.014378
0.701 0.476092 0.014368
0.702 0.476031 0.014374
0.703 0.475897 0.014365
0.704 0.475763 0.014357
0.705 0.475626 0.014348
0.706 0.475544 0.014349
0.707 0.475414 0.014340
0.708 0.475280 0.014331
0.709 0.475147 0.014323
0.710 0.475015 0.014314
0.711 0.474883 0.014306
0.712 0.474751 0.014297
0.713 0.474618 0.014289
0.714 0.474485 0.014280
0.715 0.474354 0.014271
0.716 0.474221 0.014262
0.717 0.474087 0.014253
0.718 0.473950 0.014244
0.719 0.473832 0.014236
0.720 0.473699 0.014228
0.721 0.473618 0.014229
0.722 0.473489 0.014220
0.723 0.473352 0.014210
0.724 0.473229 0.014203
0.725 0.473095 0.014194
0.726 0.473064 0.014197
0.727 0.472835 0.014177
0.728 0.472704 0.014168
0.729 0.472581 0.014161
0.730 0.472462 0.014151
0.731 0.472441 0.014156
0.732 0.472256 0.014145
0.733 0.472124 0.014136
0.734 0.471993 0.014127
0.735 0.471867 0.014119
0.736 0.471706 0.014114
0.737 0.471621 0.014103
0.738 0.471491 0.014093
0.739 0.471383 0.014085
0.740 0.471236 0.014076
0.741 0.471109 0.014067
0.742 0.470980 0.014058
0.743 0.470855 0.014049
0.744 0.470732 0.014041
0.745 0.470609 0.014032
0.746 0.470549 0.014035
0.747 0.470418 0.014026
0.748 0.470292 0.014018
0.749 0.470163 0.014008
0.750 0.470038 0.014000
0.751 0.469915 0.013991
0.752 0.469784 0.013982
0.753 0.469668 0.013974
0.754 0.469566 0.013968
0.755 0.469426 0.013958
0.756 0.469275 0.013950
0.757 0.469172 0.013939
0.758 0.469045 0.013930
0.759 0.468929 0.013923
0.760 0.468792 0.013912
0.761 0.468678 0.013904
0.762 0.468555 0.013895
0.763 0.468433 0.013886
0.764 0.468305 0.013877
0.765 0.468141 0.013871
0.766 0.468112 0.013871
0.767 0.467992 0.013862
0.768 0.467875 0.013854
0.769 0.467756 0.013846
0.770 0.467637 0.013837
0.771 0.467515 0.013828
0.772 0.467388 0.013818
0.773 0.467266 0.013809
0.774 0.467138 0.013800
0.775 0.467015 0.013791
0.776 0.466894 0.013782
0.777 0.466779 0.013774
0.778 0.466657 0.013764
0.779 0.466606 0.013768
0.780 0.466481 0.013759
0.781 0.466355 0.013749
0.782 0.466221 0.013738
0.783 0.466169 0.013743
0.784 0.466052 0.013734
0.785 0.465938 0.013726
0.786 0.465832 0.013718
0.787 0.465717 0.013710
0.788 0.465596 0.013701
0.789 0.465474 0.013691
0.790 0.465352 0.013682
0.791 0.465238 0.013673
0.792 0.465272 0.013680
0.793 0.465004 0.013656
0.794 0.464887 0.013647
0.795 0.464774 0.013638
0.796 0.464650 0.013629
0.797 0.464530 0.013619
0.798 0.464411 0.013610
0.799 0.464296 0.013601
0.800 0.464179 0.013592
0.801 0.464057 0.013583
0.802 0.463967 0.013579
0.803 0.463851 0.013570
0.804 0.463732 0.013561
0.805 0.463618 0.013552
0.806 0.463566 0.013555
0.807 0.463331 0.013538
0.808 0.463330 0.013537
0.809 0.463217 0.013527
0.810 0.463083 0.013518
0.811 0.462980 0.013510
0.812 0.462876 0.013501
0.813 0.462761 0.013492
0.814 0.462640 0.013481
0.815 0.462524 0.013473
0.816 0.462402 0.013463
0.817 0.462267 0.013452
0.818 0.462170 0.013443
0.819 0.462052 0.013434
0.820 0.462086 0.013452
0.821 0.461499 0.013442
0.822 0.461860 0.013433
0.823 0.461743 0.013424
0.824 0.461546 0.013406
0.825 0.461512 0.013406
0.826 0.461407 0.013397
0.827 0.461298 0.013388
0.828 0.461146 0.013374
0.829 0.461079 0.013371
0.830 0.460966 0.013361
0.831 0.460877 0.013354
0.832 0.460731 0.013342
0.833 0.460657 0.013340
0.834 0.460533 0.013330
0.835 0.460433 0.013322
0.836 0.460315 0.013312
0.837 0.460200 0.013301
0.838 0.460103 0.013295
0.839 0.460020 0.013284
0.840 0.459866 0.013275
0.841 0.459765 0.013266
0.842 0.459791 0.013282
0.843 0.459591 0.013272
0.844 0.459581 0.013265
0.845 0.459476 0.013257
0.846 0.459373 0.013248
0.847 0.459271 0.013239
0.848 0.459148 0.013228
0.849 0.459028 0.013218
0.850 0.458943 0.013212
0.851 0.458836 0.013203
0.852 0.458732 0.013194
0.853 0.458631 0.013186
0.854 0.458508 0.013175
0.855 0.458389 0.013167
0.856 0.458310 0.013159
0.857 0.458117 0.013138
0.858 0.458089 0.013140
0.859 0.457812 0.013132
0.860 0.457880 0.013122
0.861 0.457773 0.013113
0.862 0.457665 0.013104
0.863 0.457562 0.013095
0.864 0.457453 0.013086
0.865 0.457338 0.013075
0.866 0.457240 0.013066
0.867 0.457118 0.013056
0.868 0.457086 0.013060
0.869 0.456956 0.013047
0.870 0.456879 0.013042
0.871 0.456753 0.013035
0.872 0.456607 0.013036
0.873 0.456597 0.013023
0.874 0.455324 0.012972
0.875 0.456426 0.013009
0.876 0.456327 0.013000
0.877 0.456228 0.012992
0.878 0.456119 0.012982
0.879 0.456012 0.012972
0.880 0.455907 0.012963
0.881 0.455809 0.012955
0.882 0.455697 0.012945
0.883 0.455601 0.012936
0.884 0.455502 0.012927
0.885 0.455404 0.012918
0.886 0.455290 0.012908
0.887 0.455176 0.012898
0.888 0.455069 0.012888
0.889 0.454965 0.012879
0.890 0.454842 0.012867
0.891 0.454793 0.012861
0.892 0.454660 0.012851
0.893 0.454569 0.012841
0.894 0.454447 0.012832
0.895 0.454331 0.012821
0.896 0.454216 0.012811
0.897 0.452601 0.012675
0.898 0.454006 0.012791
0.899 0.453903 0.012782
0.900 0.453799 0.012772
0.901 0.453414 0.012757
0.902 0.453627 0.012759
0.903 0.453493 0.012746
0.904 0.453373 0.012735
0.905 0.453262 0.012724
0.906 0.453320 0.012741
0.907 0.453218 0.012731
0.908 0.453126 0.012723
0.909 0.453032 0.012714
0.910 0.453010 0.012717
0.911 0.452889 0.012705
0.912 0.452788 0.012696
0.913 0.452683 0.012687
0.914 0.452578 0.012677
0.915 0.452480 0.012668
0.916 0.452388 0.012659
0.917 0.451591 0.012601
0.918 0.452276 0.012652
0.919 0.452177 0.012644
0.920 0.452074 0.012634
0.921 0.451960 0.012623
0.922 0.451642 0.012625
0.923 0.451852 0.012617
0.924 0.451754 0.012609
0.925 0.451639 0.012600
0.926 0.451584 0.012592
0.927 0.451484 0.012582
0.928 0.451362 0.012573
0.929 0.451270 0.012563
0.930 0.451169 0.012553
0.931 0.451060 0.012542
0.932 0.450972 0.012534
0.933 0.450882 0.012525
0.934 0.450791 0.012517
0.935 0.450694 0.012507
0.936 0.450594 0.012497
0.937 0.450511 0.012489
0.938 0.450475 0.012490
0.939 0.450365 0.012480
0.940 0.450268 0.012470
0.941 0.450159 0.012458
0.942 0.450096 0.012453
0.943 0.449998 0.012443
0.944 0.447846 0.012274
0.945 0.449784 0.012424
0.946 0.449732 0.012417
0.947 0.449618 0.012405
0.948 0.449512 0.012395
0.949 0.449407 0.012384
0.950 0.449308 0.012374
0.951 0.449235 0.012367
0.952 0.449144 0.012358
0.953 0.449055 0.012349
0.954 0.449041 0.012351
0.955 0.448937 0.012341
0.956 0.448829 0.012330
0.957 0.448729 0.012320
0.958 0.448636 0.012311
0.959 0.448510 0.012297
0.960 0.448459 0.012293
0.961 0.448365 0.012283
0.962 0.448271 0.012273
0.963 0.448028 0.012263
0.964 0.448069 0.012253
0.965 0.447965 0.012242
0.966 0.447930 0.012243
0.967 0.447865 0.012236
0.968 0.447779 0.012227
0.969 0.447685 0.012217
0.970 0.447585 0.012207
0.971 0.447489 0.012197
0.972 0.447390 0.012187
0.973 0.447295 0.012177
0.974 0.447241 0.012173
0.975 0.447150 0.012164
0.976 0.447060 0.012154
0.977 0.446968 0.012145
0.978 0.446869 0.012135
0.979 0.446768 0.012124
0.980 0.446673 0.012114
0.981 0.446579 0.012105
0.982 0.446566 0.012107
0.983 0.446474 0.012097
0.984 0.446379 0.012087
0.985 0.446285 0.012078
0.986 0.446192 0.012068
0.987 0.446103 0.012058
0.988 0.446004 0.012048
0.989 0.445912 0.012040
0.990 0.445808 0.012029
0.991 0.445716 0.012020
0.992 0.445621 0.012010
0.993 0.445509 0.011999
0.994 0.445425 0.011990
0.995 0.445324 0.011980
0.996 0.445239 0.011972
0.997 0.445146 0.011963
0.998 0.445014 0.011950
0.999 0.444943 0.011942
1.000 0.444842 0.011931
1.001 0.444737 0.011921
1.002 0.444766 0.011928
1.003 0.444672 0.011918
1.004 0.444579 0.011908
1.005 0.444666 0.011921
1.006 0.444552 0.011911
1.007 0.444489 0.011905
1.008 0.444395 0.011895
1.009 0.444299 0.011885
1.010 0.444221 0.011876
1.011 0.444134 0.011867
1.012 0.444041 0.011857
1.013 0.443947 0.011847
1.014 0.443858 0.011838
1.015 0.443764 0.011828
1.016 0.443680 0.011819
1.017 0.443216 0.011761
1.018 0.443565 0.011810
1.019 0.443518 0.011804
1.020 0.443430 0.011795
1.021 0.443335 0.011785
1.022 0.443243 0.011775
1.023 0.443114 0.011764
1.024 0.443031 0.011752
1.025 0.442972 0.011747
1.026 0.442886 0.011737
1.027 0.442805 0.011728
1.028 0.442710 0.011718
1.029 0.442628 0.011712
1.030 0.442520 0.011701
1.031 0.442435 0.011691
1.032 0.442349 0.011682
1.033 0.442246 0.011671
1.034 0.442163 0.011662
1.035 0.442068 0.011652
1.036 0.442061 0.011654
1.037 0.441970 0.011644
1.038 0.441896 0.011636
1.039 0.441799 0.011626
1.040 0.441694 0.011617
1.041 0.441631 0.011607
1.042 0.441542 0.011598
1.043 0.441542 0.011600
1.044 0.441426 0.011590
1.045 0.441355 0.011580
1.046 0.441264 0.011570
1.047 0.441265 0.011572
1.048 0.441184 0.011563
1.049 0.440455 0.011464
1.050 0.441025 0.011545
1.051 0.440919 0.011535
1.052 0.440856 0.011526
1.053 0.440747 0.011513
1.054 0.440669 0.011505
1.055 0.440584 0.011494
1.056 0.440498 0.011484
1.057 0.440405 0.011474
1.058 0.440315 0.011468
1.059 0.440138 0.011457
1.060 0.440153 0.011450
1.061 0.440067 0.011441
1.062 0.440162 0.011452
1.063 0.440079 0.011445
1.064 0.439993 0.011435
1.065 0.439916 0.011426
1.066 0.439836 0.011417
1.067 0.439755 0.011408
1.068 0.439682 0.011401
1.069 0.439593 0.011389
1.070 0.439504 0.011380
1.071 0.439416 0.011370
1.072 0.439331 0.011360
1.073 0.439243 0.011351
1.074 0.438685 0.011253
1.075 0.439085 0.011333
1.076 0.439008 0.011324
1.077 0.438921 0.011315
1.078 0.438959 0.011329
1.079 0.438709 0.011293
1.080 0.438646 0.011284
1.081 0.438555 0.011276
1.082 0.438468 0.011265
1.083 0.438373 0.011255
1.084 0.438297 0.011247
1.085 0.438212 0.011236
1.086 0.438130 0.011227
1.087 0.438053 0.011220
1.088 0.437966 0.011211
1.089 0.437862 0.011201
1.090 0.437751 0.011190
1.091 0.437814 0.011195
1.092 0.437668 0.011180
1.093 0.437577 0.011170
1.094 0.437576 0.011170
1.095 0.437527 0.011163
1.096 0.437437 0.011156
1.097 0.437360 0.011147
1.098 0.437259 0.011141
1.099 0.437132 0.011132
1.100 0.437075 0.011123
1.101 0.436976 0.011113


==> anc/Fig6/tau0_0p17.txt <==
# information extracted from 0.08 fm: tau temperature error 
0.170 0.612464 0.019204
0.171 0.611908 0.019188
0.172 0.611322 0.019171
0.173 0.610731 0.019155
0.174 0.610168 0.019139
0.175 0.609615 0.019123
0.176 0.609063 0.019107
0.177 0.608503 0.019092
0.178 0.607946 0.019076
0.179 0.607398 0.019060
0.180 0.606853 0.019044
0.181 0.606313 0.019028
0.182 0.605775 0.019012
0.183 0.605246 0.018996
0.184 0.604715 0.018981
0.185 0.604187 0.018966
0.186 0.603663 0.018951
0.187 0.603141 0.018936
0.188 0.602627 0.018921
0.189 0.602110 0.018906
0.190 0.601596 0.018891
0.191 0.601085 0.018876
0.192 0.600577 0.018861
0.193 0.600069 0.018846
0.194 0.599565 0.018831
0.195 0.599064 0.018816
0.196 0.598567 0.018802
0.197 0.598072 0.018787
0.198 0.597579 0.018773
0.199 0.597090 0.018758
0.200 0.596603 0.018744
0.201 0.595205 0.018722
0.202 0.594726 0.018708
0.203 0.594247 0.018694
0.204 0.593770 0.018680
0.205 0.593296 0.018666
0.206 0.592825 0.018652
0.207 0.592355 0.018638
0.208 0.591891 0.018625
0.209 0.591425 0.018611
0.210 0.590512 0.018595
0.211 0.590051 0.018582
0.212 0.589590 0.018568
0.213 0.589132 0.018555
0.214 0.588674 0.018542
0.215 0.588218 0.018529
0.216 0.587764 0.018517
0.217 0.587312 0.018504
0.218 0.586860 0.018490
0.219 0.586410 0.018478
0.220 0.585962 0.018465
0.221 0.585517 0.018452
0.222 0.585073 0.018440
0.223 0.584631 0.018427
0.224 0.584191 0.018414
0.225 0.583753 0.018402
0.226 0.583317 0.018389
0.227 0.582882 0.018377
0.228 0.582448 0.018364
0.229 0.582017 0.018352
0.230 0.581587 0.018339
0.231 0.581159 0.018327
0.232 0.580734 0.018315
0.233 0.580309 0.018302
0.234 0.579889 0.018290
0.235 0.579469 0.018278
0.236 0.579050 0.018266
0.237 0.578632 0.018254
0.238 0.578217 0.018242
0.239 0.577566 0.018229
0.240 0.577151 0.018217
0.241 0.576738 0.018205
0.242 0.576325 0.018194
0.243 0.575915 0.018182
0.244 0.575506 0.018170
0.245 0.575098 0.018159
0.246 0.574694 0.018147
0.247 0.574289 0.018135
0.248 0.573886 0.018124
0.249 0.573485 0.018113
0.250 0.573086 0.018101
0.251 0.572689 0.018090
0.252 0.572294 0.018078
0.253 0.571899 0.018067
0.254 0.571506 0.018056
0.255 0.571114 0.018044
0.256 0.570724 0.018033
0.257 0.570335 0.018022
0.258 0.569947 0.018011
0.259 0.569560 0.017999
0.260 0.569176 0.017988
0.261 0.568792 0.017977
0.262 0.568409 0.017966
0.263 0.568028 0.017955
0.264 0.567649 0.017944
0.265 0.567272 0.017933
0.266 0.566821 0.017922
0.267 0.566445 0.017911
0.268 0.566071 0.017901
0.269 0.565694 0.017890
0.270 0.565321 0.017879
0.271 0.564949 0.017867
0.272 0.564579 0.017856
0.273 0.564211 0.017845
0.274 0.563844 0.017835
0.275 0.563479 0.017824
0.276 0.563114 0.017813
0.277 0.562751 0.017802
0.278 0.562390 0.017792
0.279 0.562031 0.017781
0.280 0.561672 0.017770
0.281 0.561314 0.017760
0.282 0.560957 0.017749
0.283 0.560602 0.017739
0.284 0.560129 0.017730
0.285 0.559774 0.017719
0.286 0.559420 0.017709
0.287 0.559068 0.017699
0.288 0.558718 0.017689
0.289 0.558369 0.017678
0.290 0.558021 0.017668
0.291 0.557673 0.017658
0.292 0.557327 0.017647
0.293 0.556981 0.017637
0.294 0.556637 0.017627
0.295 0.556294 0.017616
0.296 0.555952 0.017606
0.297 0.555611 0.017596
0.298 0.555271 0.017586
0.299 0.554933 0.017576
0.300 0.554595 0.017566
0.301 0.554212 0.017556
0.302 0.553875 0.017546
0.303 0.553540 0.017536
0.304 0.553206 0.017526
0.305 0.552873 0.017516
0.306 0.552541 0.017506
0.307 0.552210 0.017496
0.308 0.551880 0.017486
0.309 0.551470 0.017478
0.310 0.551141 0.017468
0.311 0.550815 0.017458
0.312 0.550489 0.017448
0.313 0.550165 0.017438
0.314 0.549840 0.017428
0.315 0.549517 0.017418
0.316 0.549195 0.017409
0.317 0.548873 0.017399
0.318 0.548552 0.017389
0.319 0.548233 0.017379
0.320 0.547914 0.017370
0.321 0.547595 0.017360
0.322 0.547278 0.017350
0.323 0.546962 0.017340
0.324 0.546647 0.017331
0.325 0.546332 0.017321
0.326 0.546019 0.017311
0.327 0.545706 0.017301
0.328 0.545395 0.017292
0.329 0.545085 0.017282
0.330 0.544776 0.017272
0.331 0.544467 0.017263
0.332 0.544158 0.017253
0.333 0.543791 0.017245
0.334 0.543485 0.017236
0.335 0.543180 0.017227
0.336 0.542876 0.017217
0.337 0.542573 0.017208
0.338 0.542270 0.017198
0.339 0.541968 0.017189
0.340 0.541666 0.017179
0.341 0.541312 0.017172
0.342 0.541011 0.017163
0.343 0.540712 0.017154
0.344 0.540414 0.017144
0.345 0.540115 0.017135
0.346 0.539819 0.017126
0.347 0.539525 0.017116
0.348 0.539231 0.017107
0.349 0.538937 0.017098
0.350 0.538644 0.017088
0.351 0.538351 0.017079
0.352 0.538058 0.017069
0.353 0.537767 0.017060
0.354 0.537478 0.017050
0.355 0.537189 0.017041
0.356 0.536902 0.017032
0.357 0.536616 0.017022
0.358 0.536330 0.017013
0.359 0.536043 0.017004
0.360 0.535758 0.016995
0.361 0.535474 0.016985
0.362 0.535191 0.016976
0.363 0.534909 0.016967
0.364 0.534628 0.016958
0.365 0.534348 0.016948
0.366 0.534068 0.016939
0.367 0.533788 0.016930
0.368 0.533508 0.016921
0.369 0.533229 0.016911
0.370 0.532950 0.016902
0.371 0.532639 0.016896
0.372 0.532362 0.016887
0.373 0.532086 0.016877
0.374 0.531812 0.016868
0.375 0.531540 0.016859
0.376 0.531265 0.016850
0.377 0.530993 0.016841
0.378 0.530722 0.016832
0.379 0.530450 0.016823
0.380 0.530180 0.016814
0.381 0.529910 0.016805
0.382 0.529643 0.016796
0.383 0.529376 0.016787
0.384 0.529108 0.016777
0.385 0.528840 0.016768
0.386 0.528573 0.016759
0.387 0.528307 0.016750
0.388 0.528043 0.016741
0.389 0.527779 0.016732
0.390 0.527516 0.016722
0.391 0.527253 0.016713
0.392 0.526991 0.016704
0.393 0.526730 0.016695
0.394 0.526470 0.016686
0.395 0.526209 0.016677
0.396 0.525949 0.016668
0.397 0.525690 0.016658
0.398 0.525433 0.016649
0.399 0.525175 0.016640
0.400 0.524918 0.016631
0.401 0.524651 0.016623
0.402 0.524395 0.016614
0.403 0.524139 0.016604
0.404 0.523885 0.016595
0.405 0.523631 0.016586
0.406 0.523378 0.016577
0.407 0.523125 0.016568
0.408 0.522847 0.016563
0.409 0.522598 0.016554
0.410 0.522347 0.016545
0.411 0.522097 0.016536
0.412 0.521847 0.016527
0.413 0.521598 0.016518
0.414 0.521350 0.016509
0.415 0.521102 0.016500
0.416 0.520851 0.016491
0.417 0.520605 0.016482
0.418 0.520361 0.016473
0.419 0.520115 0.016464
0.420 0.519870 0.016455
0.421 0.519626 0.016446
0.422 0.519371 0.016440
0.423 0.519128 0.016431
0.424 0.518887 0.016422
0.425 0.518647 0.016414
0.426 0.518407 0.016405
0.427 0.518168 0.016396
0.428 0.517926 0.016387
0.429 0.517678 0.016381
0.430 0.517440 0.016372
0.431 0.517203 0.016363
0.432 0.516967 0.016355
0.433 0.516731 0.016346
0.434 0.516496 0.016337
0.435 0.516262 0.016328
0.436 0.516029 0.016320
0.437 0.515796 0.016311
0.438 0.515564 0.016302
0.439 0.515331 0.016293
0.440 0.515099 0.016284
0.441 0.514867 0.016275
0.442 0.514635 0.016267
0.443 0.514404 0.016258
0.444 0.514174 0.016249
0.445 0.513944 0.016240
0.446 0.513716 0.016231
0.447 0.513487 0.016222
0.448 0.513259 0.016214
0.449 0.513032 0.016205
0.450 0.512806 0.016196
0.451 0.512579 0.016187
0.452 0.512353 0.016178
0.453 0.512127 0.016169
0.454 0.511901 0.016160
0.455 0.511678 0.016152
0.456 0.511444 0.016142
0.457 0.511232 0.016134
0.458 0.511009 0.016125
0.459 0.510786 0.016116
0.460 0.510563 0.016107
0.461 0.510341 0.016098
0.462 0.510122 0.016093
0.463 0.509905 0.016084
0.464 0.509684 0.016075
0.465 0.509465 0.016067
0.466 0.509248 0.016058
0.467 0.509029 0.016049
0.468 0.508809 0.016040
0.469 0.508592 0.016031
0.470 0.508368 0.016022
0.471 0.508161 0.016014
0.472 0.507946 0.016005
0.473 0.507732 0.015996
0.474 0.507518 0.015987
0.475 0.507303 0.015978
0.476 0.507087 0.015969
0.477 0.506858 0.015960
0.478 0.506660 0.015952
0.479 0.506448 0.015943
0.480 0.506239 0.015934
0.481 0.506029 0.015925
0.482 0.505825 0.015920
0.483 0.505615 0.015911
0.484 0.505404 0.015902
0.485 0.505197 0.015894
0.486 0.504987 0.015885
0.487 0.504781 0.015876
0.488 0.504575 0.015868
0.489 0.504367 0.015859
0.490 0.504159 0.015850
0.491 0.503953 0.015841
0.492 0.503746 0.015832
0.493 0.503539 0.015823
0.494 0.503332 0.015814
0.495 0.503126 0.015805
0.496 0.502921 0.015797
0.497 0.502715 0.015788
0.498 0.502512 0.015779
0.499 0.502309 0.015770
0.500 0.502107 0.015761
0.501 0.501909 0.015754
0.502 0.501705 0.015745
0.503 0.501503 0.015736
0.504 0.501302 0.015727
0.505 0.501099 0.015718
0.506 0.500897 0.015709
0.507 0.500726 0.015707
0.508 0.500529 0.015699
0.509 0.500332 0.015690
0.510 0.500137 0.015682
0.511 0.499941 0.015673
0.512 0.499744 0.015664
0.513 0.499545 0.015655
0.514 0.499348 0.015646
0.515 0.499154 0.015638
0.516 0.498962 0.015629
0.517 0.498769 0.015620
0.518 0.498575 0.015612
0.519 0.498381 0.015603
0.520 0.498187 0.015594
0.521 0.497994 0.015585
0.522 0.497802 0.015577
0.523 0.497611 0.015568
0.524 0.497421 0.015560
0.525 0.497248 0.015555
0.526 0.497057 0.015546
0.527 0.496866 0.015537
0.528 0.496677 0.015529
0.529 0.496488 0.015521
0.530 0.496337 0.015526
0.531 0.496110 0.015503
0.532 0.495924 0.015494
0.533 0.495737 0.015486
0.534 0.495549 0.015477
0.535 0.495363 0.015468
0.536 0.495179 0.015460
0.537 0.494992 0.015451
0.538 0.494807 0.015442
0.539 0.494622 0.015434
0.540 0.494308 0.015197
0.541 0.494253 0.015416
0.542 0.494066 0.015407
0.543 0.493958 0.015404
0.544 0.493694 0.015389
0.545 0.493513 0.015381
0.546 0.493331 0.015372
0.547 0.493149 0.015363
0.548 0.492968 0.015355
0.549 0.492794 0.015348
0.550 0.492609 0.015339
0.551 0.492462 0.015334
0.552 0.492248 0.015321
0.553 0.492070 0.015312
0.554 0.491890 0.015304
0.555 0.491735 0.015299
0.556 0.491555 0.015290
0.557 0.491375 0.015281
0.558 0.491194 0.015273
0.559 0.491014 0.015263
0.560 0.490840 0.015255
0.561 0.490690 0.015251
0.562 0.490518 0.015243
0.563 0.490345 0.015234
0.564 0.490422 0.015239
0.565 0.489996 0.015217
0.566 0.489819 0.015208
0.567 0.489644 0.015200
0.568 0.489471 0.015191
0.569 0.489302 0.015183
0.570 0.489132 0.015174
0.571 0.488961 0.015166
0.572 0.488787 0.015157
0.573 0.488635 0.015149
0.574 0.488444 0.015140
0.575 0.488275 0.015132
0.576 0.488106 0.015123
0.577 0.487938 0.015115
0.578 0.487768 0.015106
0.579 0.487635 0.015101
0.580 0.487423 0.015088
0.581 0.487253 0.015079
0.582 0.487084 0.015068
0.583 0.486917 0.015062
0.584 0.486748 0.015053
0.585 0.486580 0.015045
0.586 0.486408 0.015035
0.587 0.486237 0.015026
0.588 0.486068 0.015017
0.589 0.485900 0.015008
0.590 0.485734 0.015000
0.591 0.485564 0.014990
0.592 0.485396 0.014981
0.593 0.485229 0.014973
0.594 0.485058 0.014963
0.595 0.484920 0.014959
0.596 0.484755 0.014950
0.597 0.484593 0.014942
0.598 0.484463 0.014937
0.599 0.484265 0.014924
0.600 0.484423 0.014950
0.601 0.483953 0.014908
0.602 0.483788 0.014899
0.603 0.483667 0.014893
0.604 0.483462 0.014882
0.605 0.483297 0.014872
0.606 0.483167 0.014869
0.607 0.483007 0.014860
0.608 0.482849 0.014851
0.609 0.482724 0.014842
0.610 0.482532 0.014834
0.611 0.482381 0.014826
0.612 0.482206 0.014816
0.613 0.482043 0.014807
0.614 0.481880 0.014797
0.615 0.481723 0.014789
0.616 0.481626 0.014779
0.617 0.481406 0.014771
0.618 0.481897 0.014642
0.619 0.481097 0.014754
0.620 0.480968 0.014743
0.621 0.480769 0.014735
0.622 0.480731 0.014741
0.623 0.480530 0.014729
0.624 0.480378 0.014720
0.625 0.480344 0.014726
0.626 0.480073 0.014703
0.627 0.479957 0.014698
0.628 0.479758 0.014690
0.629 0.479612 0.014677
0.630 0.479458 0.014668
0.631 0.479311 0.014663
0.632 0.479153 0.014650
0.633 0.479006 0.014642
0.634 0.478857 0.014634
0.636 0.478706 0.014625
0.637 0.478551 0.014616
0.638 0.478392 0.014606
0.639 0.478239 0.014598
0.640 0.478096 0.014589
0.641 0.477953 0.014580
0.642 0.477811 0.014571
0.643 0.477654 0.014563
0.644 0.477529 0.014560
0.645 0.477391 0.014552
0.646 0.477231 0.014543
0.647 0.477098 0.014535
0.648 0.476931 0.014525
0.649 0.476783 0.014516
0.650 0.476702 0.014518
0.651 0.476534 0.014506
0.652 0.476387 0.014497
0.653 0.476246 0.014489
0.654 0.476099 0.014480
0.655 0.475951 0.014471
0.656 0.475806 0.014463
0.657 0.475662 0.014454
0.658 0.475520 0.014446
0.659 0.475377 0.014438
0.660 0.475232 0.014428
0.661 0.475085 0.014419
0.662 0.474941 0.014410
0.663 0.474818 0.014403
0.664 0.474652 0.014392
0.665 0.474513 0.014384
0.666 0.474370 0.014375
0.667 0.474221 0.014366
0.668 0.474085 0.014358
0.669 0.473941 0.014349
0.670 0.474139 0.014369
0.671 0.473653 0.014330
0.672 0.473512 0.014322
0.673 0.473373 0.014313
0.674 0.473228 0.014304
0.675 0.473093 0.014296
0.676 0.472946 0.014286
0.677 0.472800 0.014277
0.678 0.472658 0.014268
0.679 0.472517 0.014258
0.680 0.472374 0.014249
0.681 0.472243 0.014240
0.682 0.472084 0.014230
0.683 0.471940 0.014221
0.684 0.471823 0.014212
0.685 0.471651 0.014202
0.686 0.471563 0.014202
0.687 0.471437 0.014196
0.688 0.471457 0.014208
0.689 0.471141 0.014174
0.690 0.471296 0.014193
0.691 0.471092 0.014190
0.692 0.470724 0.014149
0.693 0.470608 0.014143
0.694 0.470463 0.014133
0.695 0.470327 0.014124
0.696 0.470192 0.014115
0.697 0.470043 0.014105
0.698 0.469898 0.014094
0.699 0.469768 0.014086
0.700 0.469629 0.014077
0.701 0.469488 0.014067
0.702 0.469428 0.014073
0.703 0.469293 0.014064
0.704 0.469160 0.014055
0.705 0.469023 0.014046
0.706 0.468942 0.014047
0.707 0.468812 0.014038
0.708 0.468678 0.014029
0.709 0.468546 0.014021
0.710 0.468414 0.014012
0.711 0.468282 0.014003
0.712 0.468151 0.013994
0.713 0.468017 0.013986
0.714 0.467885 0.013976
0.715 0.467754 0.013968
0.716 0.467621 0.013959
0.717 0.467488 0.013950
0.718 0.467352 0.013940
0.719 0.467233 0.013932
0.720 0.467101 0.013923
0.721 0.467021 0.013924
0.722 0.466892 0.013916
0.723 0.466755 0.013906
0.724 0.466633 0.013898
0.725 0.466499 0.013889
0.726 0.466470 0.013892
0.727 0.466239 0.013871
0.728 0.466109 0.013862
0.729 0.465986 0.013856
0.730 0.465868 0.013846
0.731 0.465847 0.013849
0.732 0.465663 0.013839
0.733 0.465531 0.013830
0.734 0.465400 0.013821
0.735 0.465274 0.013812
0.736 0.465113 0.013808
0.737 0.465030 0.013796
0.738 0.464899 0.013786
0.739 0.464792 0.013777
0.740 0.464646 0.013768
0.741 0.464518 0.013759
0.742 0.464390 0.013750
0.743 0.464265 0.013741
0.744 0.464143 0.013733
0.745 0.464020 0.013724
0.746 0.463961 0.013727
0.747 0.463830 0.013718
0.748 0.463705 0.013709
0.749 0.463576 0.013700
0.750 0.463451 0.013691
0.751 0.463328 0.013682
0.752 0.463198 0.013673
0.753 0.463082 0.013665
0.754 0.462980 0.013659
0.755 0.462842 0.013648
0.756 0.462690 0.013640
0.757 0.462588 0.013629
0.758 0.462462 0.013620
0.759 0.462345 0.013613
0.760 0.462209 0.013602
0.761 0.462096 0.013594
0.762 0.461973 0.013585
0.763 0.461851 0.013576
0.764 0.461723 0.013566
0.765 0.461558 0.013560
0.766 0.461531 0.013560
0.767 0.461412 0.013551
0.768 0.461295 0.013543
0.769 0.461176 0.013534
0.770 0.461058 0.013525
0.771 0.460937 0.013517
0.772 0.460810 0.013507
0.773 0.460688 0.013498
0.774 0.460561 0.013488
0.775 0.460438 0.013479
0.776 0.460317 0.013470
0.777 0.460202 0.013461
0.778 0.460081 0.013452
0.779 0.460031 0.013456
0.780 0.459906 0.013446
0.781 0.459781 0.013437
0.782 0.459647 0.013426
0.783 0.459596 0.013430
0.784 0.459480 0.013422
0.785 0.459366 0.013413
0.786 0.459260 0.013406
0.787 0.459146 0.013397
0.788 0.459026 0.013388
0.789 0.458904 0.013378
0.790 0.458782 0.013369
0.791 0.458668 0.013360
0.792 0.458705 0.013367
0.793 0.458435 0.013342
0.794 0.458319 0.013333
0.795 0.458206 0.013325
0.796 0.458082 0.013315
0.797 0.457962 0.013305
0.798 0.457844 0.013296
0.799 0.457730 0.013287
0.800 0.457613 0.013278
0.801 0.457491 0.013268
0.802 0.457403 0.013265
0.803 0.457287 0.013256
0.804 0.457167 0.013246
0.805 0.457054 0.013237
0.806 0.457004 0.013240
0.807 0.456766 0.013223
0.808 0.456768 0.013222
0.809 0.456655 0.013213
0.810 0.456522 0.013203
0.811 0.456419 0.013195
0.812 0.456316 0.013186
0.813 0.456202 0.013177
0.814 0.456080 0.013166
0.815 0.455965 0.013157
0.816 0.455844 0.013147
0.817 0.455708 0.013136
0.818 0.455612 0.013128
0.819 0.455495 0.013118
0.820 0.455530 0.013136
0.821 0.454935 0.013128
0.822 0.455306 0.013118
0.823 0.455189 0.013109
0.824 0.454991 0.013090
0.825 0.454959 0.013090
0.826 0.454854 0.013081
0.827 0.454745 0.013073
0.828 0.454593 0.013058
0.829 0.454527 0.013055
0.830 0.454414 0.013046
0.831 0.454327 0.013038
0.832 0.454181 0.013026
0.833 0.454108 0.013024
0.834 0.453984 0.013014
0.835 0.453884 0.013006
0.836 0.453767 0.012996
0.837 0.453652 0.012985
0.838 0.453555 0.012979
0.839 0.453474 0.012968
0.840 0.453319 0.012959
0.841 0.453218 0.012950
0.842 0.453247 0.012966
0.843 0.453044 0.012956
0.844 0.453038 0.012949
0.845 0.452933 0.012940
0.846 0.452830 0.012931
0.847 0.452729 0.012923
0.848 0.452606 0.012912
0.849 0.452487 0.012901
0.850 0.452402 0.012895
0.851 0.452296 0.012886
0.852 0.452192 0.012878
0.853 0.452092 0.012869
0.854 0.451969 0.012858
0.855 0.451850 0.012850
0.856 0.451772 0.012842
0.857 0.451578 0.012821
0.858 0.451552 0.012823
0.859 0.451273 0.012815
0.860 0.451344 0.012806
0.861 0.451238 0.012796
0.862 0.451130 0.012787
0.863 0.451027 0.012778
0.864 0.450919 0.012769
0.865 0.450804 0.012759
0.866 0.450705 0.012750
0.867 0.450585 0.012740
0.868 0.450554 0.012743
0.869 0.450425 0.012730
0.870 0.450348 0.012725
0.871 0.450222 0.012718
0.872 0.450075 0.012720
0.873 0.450068 0.012706
0.874 0.448772 0.012658
0.875 0.449898 0.012692
0.876 0.449800 0.012683
0.877 0.449701 0.012675
0.878 0.449592 0.012665
0.879 0.449486 0.012656
0.880 0.449381 0.012646
0.881 0.449284 0.012638
0.882 0.449172 0.012628
0.883 0.449077 0.012619
0.884 0.448978 0.012611
0.885 0.448880 0.012602
0.886 0.448767 0.012592
0.887 0.448654 0.012581
0.888 0.448547 0.012572
0.889 0.448443 0.012562
0.890 0.448320 0.012551
0.891 0.448272 0.012545
0.892 0.448139 0.012535
0.893 0.448048 0.012524
0.894 0.447927 0.012516
0.895 0.447812 0.012505
0.896 0.447697 0.012494
0.897 0.446053 0.012362
0.898 0.447487 0.012475
0.899 0.447385 0.012466
0.900 0.447281 0.012457
0.901 0.446891 0.012442
0.902 0.447110 0.012443
0.903 0.446977 0.012430
0.904 0.446857 0.012419
0.905 0.446747 0.012409
0.906 0.446806 0.012425
0.907 0.446705 0.012415
0.908 0.446613 0.012407
0.909 0.446520 0.012398
0.910 0.446500 0.012401
0.911 0.446378 0.012390
0.912 0.446278 0.012381
0.913 0.446173 0.012371
0.914 0.446069 0.012361
0.915 0.445971 0.012352
0.916 0.445880 0.012344
0.917 0.445070 0.012288
0.918 0.445769 0.012337
0.919 0.445671 0.012328
0.920 0.445568 0.012318
0.921 0.445454 0.012308
0.922 0.445133 0.012310
0.923 0.445348 0.012302
0.924 0.445251 0.012293
0.925 0.445136 0.012285
0.926 0.445082 0.012277
0.927 0.444982 0.012267
0.928 0.444860 0.012258
0.929 0.444769 0.012248
0.930 0.444668 0.012238
0.931 0.444560 0.012228
0.932 0.444473 0.012219
0.933 0.444382 0.012211
0.934 0.444292 0.012202
0.935 0.444196 0.012192
0.936 0.444096 0.012183
0.937 0.444013 0.012175
0.938 0.443978 0.012176
0.939 0.443868 0.012165
0.940 0.443772 0.012155
0.941 0.443664 0.012144
0.942 0.443601 0.012139
0.943 0.443504 0.012129
0.944 0.441316 0.011967
0.945 0.443290 0.012111
0.946 0.443239 0.012103
0.947 0.443125 0.012092
0.948 0.443020 0.012081
0.949 0.442915 0.012071
0.950 0.442817 0.012061
0.951 0.442744 0.012054
0.952 0.442654 0.012045
0.953 0.442565 0.012036
0.954 0.442552 0.012038
0.955 0.442448 0.012028
0.956 0.442341 0.012017
0.957 0.442241 0.012007
0.958 0.442149 0.011998
0.959 0.442022 0.011984
0.960 0.441973 0.011980
0.961 0.441879 0.011971
0.962 0.441786 0.011961
0.963 0.441541 0.011951
0.964 0.441584 0.011941
0.965 0.441480 0.011931
0.966 0.441447 0.011932
0.967 0.441382 0.011924
0.968 0.441297 0.011915
0.969 0.441203 0.011906
0.970 0.441103 0.011895
0.971 0.441008 0.011886
0.972 0.440909 0.011876
0.973 0.440814 0.011866
0.974 0.440761 0.011862
0.975 0.440670 0.011853
0.976 0.440581 0.011844
0.977 0.440489 0.011834
0.978 0.440391 0.011824
0.979 0.440290 0.011814
0.980 0.440195 0.011804
0.981 0.440101 0.011795
0.982 0.440090 0.011797
0.983 0.439998 0.011787
0.984 0.439903 0.011777
0.985 0.439811 0.011768
0.986 0.439718 0.011758
0.987 0.439628 0.011749
0.988 0.439530 0.011739
0.989 0.439438 0.011731
0.990 0.439335 0.011721
0.991 0.439243 0.011711
0.992 0.439149 0.011702
0.993 0.439036 0.011691
0.994 0.438953 0.011682
0.995 0.438852 0.011672
0.996 0.438767 0.011665
0.997 0.438675 0.011655
0.998 0.438543 0.011643
0.999 0.438472 0.011635
1.000 0.438371 0.011625
1.001 0.438267 0.011614
1.002 0.438298 0.011621
1.003 0.438204 0.011612
1.004 0.438111 0.011602
1.005 0.438201 0.011614
1.006 0.438086 0.011604
1.007 0.438025 0.011598
1.008 0.437931 0.011588
1.009 0.437835 0.011579
1.010 0.437757 0.011570
1.011 0.437671 0.011561
1.012 0.437578 0.011551
1.013 0.437485 0.011542
1.014 0.437396 0.011533
1.015 0.437303 0.011523
1.016 0.437219 0.011514
1.017 0.436749 0.011458
1.018 0.437105 0.011505
1.019 0.437059 0.011499
1.020 0.436971 0.011490
1.021 0.436876 0.011480
1.022 0.436785 0.011471
1.023 0.436656 0.011460
1.024 0.436573 0.011449
1.025 0.436515 0.011443
1.026 0.436429 0.011434
1.027 0.436349 0.011425
1.028 0.436254 0.011415
1.029 0.436172 0.011408
1.030 0.436064 0.011398
1.031 0.435979 0.011389
1.032 0.435894 0.011380
1.033 0.435792 0.011369
1.034 0.435709 0.011360
1.035 0.435614 0.011351
1.036 0.435608 0.011352
1.037 0.435517 0.011342
1.038 0.435443 0.011334
1.039 0.435347 0.011325
1.040 0.435242 0.011316
1.041 0.435180 0.011307
1.042 0.435091 0.011297
1.043 0.435092 0.011299
1.044 0.434976 0.011290
1.045 0.434906 0.011280
1.046 0.434815 0.011270
1.047 0.434818 0.011271
1.048 0.434737 0.011263
1.049 0.433999 0.011169
1.050 0.434578 0.011245
1.051 0.434473 0.011235
1.052 0.434410 0.011226
1.053 0.434302 0.011214
1.054 0.434223 0.011206
1.055 0.434139 0.011195
1.056 0.434053 0.011185
1.057 0.433960 0.011175
1.058 0.433871 0.011171
1.059 0.433693 0.011160
1.060 0.433709 0.011153
1.061 0.433624 0.011143
1.062 0.433721 0.011154
1.063 0.433638 0.011147
1.064 0.433552 0.011137
1.065 0.433476 0.011129
1.066 0.433396 0.011120
1.067 0.433316 0.011111
1.068 0.433241 0.011103
1.069 0.433154 0.011093
1.070 0.433066 0.011083
1.071 0.432978 0.011074
1.072 0.432893 0.011065
1.073 0.432805 0.011055
1.074 0.432241 0.010962
1.075 0.432648 0.011038
1.076 0.432571 0.011029
1.077 0.432485 0.011020
1.078 0.432523 0.011033
1.079 0.432273 0.010999
1.080 0.432211 0.010991
1.081 0.432119 0.010982
1.082 0.432032 0.010971
1.083 0.431938 0.010962
1.084 0.431862 0.010954
1.085 0.431777 0.010944
1.086 0.431696 0.010935
1.087 0.431619 0.010928
1.088 0.431532 0.010919
1.089 0.431428 0.010909
1.090 0.431318 0.010900
1.091 0.431381 0.010903
1.092 0.431236 0.010889
1.093 0.431145 0.010879
1.094 0.431145 0.010879
1.095 0.431096 0.010872
1.096 0.431007 0.010866
1.097 0.430930 0.010857
1.098 0.430829 0.010851
1.099 0.430702 0.010843
1.100 0.430646 0.010834
1.101 0.430547 0.010824


==> anc/Fig6/tau0_0p18.txt <==
# information extracted from 0.18 fm: tau temperature error 
0.180 0.601229 0.018879
0.181 0.600699 0.018862
0.182 0.600161 0.018846
0.183 0.599646 0.018831
0.184 0.599113 0.018816
0.185 0.598585 0.018801
0.186 0.598063 0.018787
0.187 0.597541 0.018771
0.188 0.597033 0.018756
0.189 0.596516 0.018741
0.190 0.596000 0.018726
0.191 0.595489 0.018711
0.192 0.594981 0.018696
0.193 0.594470 0.018681
0.194 0.593965 0.018666
0.195 0.593464 0.018650
0.196 0.592967 0.018636
0.197 0.592472 0.018621
0.198 0.591979 0.018606
0.199 0.591490 0.018592
0.200 0.591004 0.018577
0.201 0.589132 0.018551
0.202 0.588673 0.018537
0.203 0.588211 0.018523
0.204 0.587750 0.018508
0.205 0.587291 0.018495
0.206 0.586834 0.018481
0.207 0.586377 0.018467
0.208 0.585925 0.018454
0.209 0.585470 0.018441
0.210 0.584394 0.018423
0.211 0.583946 0.018409
0.212 0.583498 0.018396
0.213 0.583052 0.018383
0.214 0.582604 0.018370
0.215 0.582158 0.018358
0.216 0.581713 0.018345
0.217 0.581269 0.018332
0.218 0.580826 0.018319
0.219 0.580382 0.018306
0.220 0.579941 0.018293
0.221 0.579503 0.018280
0.222 0.579065 0.018268
0.223 0.578629 0.018255
0.224 0.578193 0.018242
0.225 0.577761 0.018230
0.226 0.577329 0.018217
0.227 0.576899 0.018205
0.228 0.576469 0.018192
0.229 0.576042 0.018179
0.230 0.575616 0.018167
0.231 0.575191 0.018154
0.232 0.574769 0.018142
0.233 0.574348 0.018130
0.234 0.573931 0.018117
0.235 0.573514 0.018105
0.236 0.573099 0.018093
0.237 0.572683 0.018080
0.238 0.572270 0.018068
0.239 0.571567 0.018056
0.240 0.571155 0.018044
0.241 0.570744 0.018031
0.242 0.570332 0.018020
0.243 0.569925 0.018008
0.244 0.569516 0.017996
0.245 0.569110 0.017984
0.246 0.568708 0.017972
0.247 0.568305 0.017961
0.248 0.567903 0.017949
0.249 0.567502 0.017938
0.250 0.567105 0.017926
0.251 0.566709 0.017915
0.252 0.566316 0.017903
0.253 0.565922 0.017892
0.254 0.565529 0.017880
0.255 0.565138 0.017869
0.256 0.564749 0.017857
0.257 0.564360 0.017846
0.258 0.563973 0.017834
0.259 0.563587 0.017823
0.260 0.563204 0.017812
0.261 0.562820 0.017800
0.262 0.562438 0.017789
0.263 0.562057 0.017778
0.264 0.561679 0.017767
0.265 0.561301 0.017755
0.266 0.560838 0.017745
0.267 0.560462 0.017734
0.268 0.560087 0.017723
0.269 0.559710 0.017712
0.270 0.559338 0.017701
0.271 0.558966 0.017689
0.272 0.558595 0.017678
0.273 0.558228 0.017667
0.274 0.557861 0.017656
0.275 0.557495 0.017645
0.276 0.557130 0.017634
0.277 0.556767 0.017623
0.278 0.556406 0.017612
0.279 0.556047 0.017601
0.280 0.555688 0.017590
0.281 0.555330 0.017580
0.282 0.554973 0.017569
0.283 0.554617 0.017558
0.284 0.554124 0.017549
0.285 0.553769 0.017539
0.286 0.553414 0.017528
0.287 0.553062 0.017518
0.288 0.552711 0.017507
0.289 0.552362 0.017497
0.290 0.552014 0.017486
0.291 0.551665 0.017476
0.292 0.551318 0.017465
0.293 0.550972 0.017455
0.294 0.550627 0.017444
0.295 0.550283 0.017434
0.296 0.549941 0.017423
0.297 0.549600 0.017413
0.298 0.549259 0.017402
0.299 0.548920 0.017392
0.300 0.548582 0.017382
0.301 0.548190 0.017372
0.302 0.547853 0.017362
0.303 0.547517 0.017352
0.304 0.547182 0.017341
0.305 0.546848 0.017331
0.306 0.546515 0.017321
0.307 0.546184 0.017311
0.308 0.545854 0.017300
0.309 0.545430 0.017292
0.310 0.545099 0.017282
0.311 0.544772 0.017272
0.312 0.544446 0.017262
0.313 0.544121 0.017252
0.314 0.543795 0.017242
0.315 0.543470 0.017231
0.316 0.543148 0.017221
0.317 0.542825 0.017211
0.318 0.542504 0.017201
0.319 0.542183 0.017191
0.320 0.541863 0.017182
0.321 0.541543 0.017172
0.322 0.541226 0.017162
0.323 0.540908 0.017152
0.324 0.540592 0.017142
0.325 0.540276 0.017132
0.326 0.539962 0.017122
0.327 0.539649 0.017112
0.328 0.539337 0.017102
0.329 0.539025 0.017092
0.330 0.538715 0.017082
0.331 0.538405 0.017072
0.332 0.538095 0.017062
0.333 0.537718 0.017054
0.334 0.537411 0.017045
0.335 0.537105 0.017035
0.336 0.536799 0.017025
0.337 0.536495 0.017016
0.338 0.536191 0.017006
0.339 0.535889 0.016996
0.340 0.535586 0.016986
0.341 0.535221 0.016980
0.342 0.534919 0.016970
0.343 0.534619 0.016960
0.344 0.534319 0.016951
0.345 0.534019 0.016941
0.346 0.533722 0.016932
0.347 0.533427 0.016922
0.348 0.533132 0.016913
0.349 0.532837 0.016903
0.350 0.532542 0.016893
0.351 0.532248 0.016883
0.352 0.531954 0.016873
0.353 0.531662 0.016864
0.354 0.531372 0.016854
0.355 0.531082 0.016844
0.356 0.530793 0.016835
0.357 0.530506 0.016825
0.358 0.530219 0.016816
0.359 0.529931 0.016806
0.360 0.529645 0.016797
0.361 0.529360 0.016787
0.362 0.529076 0.016778
0.363 0.528793 0.016768
0.364 0.528511 0.016759
0.365 0.528229 0.016749
0.366 0.527949 0.016740
0.367 0.527667 0.016730
0.368 0.527386 0.016721
0.369 0.527106 0.016711
0.370 0.526826 0.016702
0.371 0.526507 0.016695
0.372 0.526229 0.016686
0.373 0.525952 0.016676
0.374 0.525677 0.016667
0.375 0.525404 0.016658
0.376 0.525128 0.016648
0.377 0.524854 0.016639
0.378 0.524582 0.016630
0.379 0.524310 0.016620
0.380 0.524038 0.016611
0.381 0.523768 0.016601
0.382 0.523499 0.016592
0.383 0.523231 0.016583
0.384 0.522962 0.016573
0.385 0.522693 0.016564
0.386 0.522425 0.016554
0.387 0.522158 0.016545
0.388 0.521892 0.016535
0.389 0.521627 0.016526
0.390 0.521363 0.016517
0.391 0.521100 0.016507
0.392 0.520837 0.016498
0.393 0.520575 0.016488
0.394 0.520313 0.016479
0.395 0.520052 0.016470
0.396 0.519791 0.016460
0.397 0.519531 0.016450
0.398 0.519272 0.016441
0.399 0.519014 0.016432
0.400 0.518756 0.016422
0.401 0.518486 0.016414
0.402 0.518229 0.016404
0.403 0.517971 0.016395
0.404 0.517716 0.016385
0.405 0.517462 0.016376
0.406 0.517208 0.016366
0.407 0.516954 0.016357
0.408 0.516669 0.016352
0.409 0.516418 0.016343
0.410 0.516167 0.016334
0.411 0.515916 0.016324
0.412 0.515665 0.016315
0.413 0.515415 0.016306
0.414 0.515165 0.016296
0.415 0.514916 0.016287
0.416 0.514664 0.016278
0.417 0.514418 0.016268
0.418 0.514172 0.016259
0.419 0.513926 0.016250
0.420 0.513680 0.016241
0.421 0.513434 0.016231
0.422 0.513174 0.016225
0.423 0.512930 0.016216
0.424 0.512688 0.016207
0.425 0.512447 0.016198
0.426 0.512206 0.016188
0.427 0.511966 0.016179
0.428 0.511724 0.016170
0.429 0.511471 0.016164
0.430 0.511233 0.016155
0.431 0.510994 0.016146
0.432 0.510757 0.016137
0.433 0.510520 0.016128
0.434 0.510284 0.016119
0.435 0.510050 0.016110
0.436 0.509815 0.016101
0.437 0.509582 0.016092
0.438 0.509349 0.016082
0.439 0.509114 0.016073
0.440 0.508882 0.016064
0.441 0.508649 0.016055
0.442 0.508416 0.016046
0.443 0.508185 0.016037
0.444 0.507953 0.016027
0.445 0.507723 0.016018
0.446 0.507493 0.016009
0.447 0.507264 0.016000
0.448 0.507036 0.015991
0.449 0.506808 0.015982
0.450 0.506580 0.015972
0.451 0.506353 0.015963
0.452 0.506126 0.015954
0.453 0.505899 0.015945
0.454 0.505673 0.015936
0.455 0.505448 0.015927
0.456 0.505213 0.015917
0.457 0.505001 0.015909
0.458 0.504777 0.015899
0.459 0.504554 0.015890
0.460 0.504330 0.015881
0.461 0.504107 0.015872
0.462 0.503885 0.015866
0.463 0.503667 0.015857
0.464 0.503445 0.015848
0.465 0.503226 0.015839
0.466 0.503008 0.015830
0.467 0.502788 0.015820
0.468 0.502567 0.015811
0.469 0.502349 0.015802
0.470 0.502124 0.015792
0.471 0.501917 0.015784
0.472 0.501701 0.015775
0.473 0.501486 0.015766
0.474 0.501272 0.015757
0.475 0.501056 0.015747
0.476 0.500839 0.015738
0.477 0.500609 0.015728
0.478 0.500411 0.015720
0.479 0.500199 0.015711
0.480 0.499989 0.015702
0.481 0.499779 0.015693
0.482 0.499572 0.015687
0.483 0.499361 0.015678
0.484 0.499149 0.015669
0.485 0.498941 0.015660
0.486 0.498731 0.015650
0.487 0.498524 0.015642
0.488 0.498318 0.015633
0.489 0.498110 0.015624
0.490 0.497900 0.015614
0.491 0.497694 0.015605
0.492 0.497486 0.015596
0.493 0.497279 0.015587
0.494 0.497071 0.015578
0.495 0.496865 0.015568
0.496 0.496660 0.015559
0.497 0.496453 0.015550
0.498 0.496249 0.015541
0.499 0.496046 0.015532
0.500 0.495843 0.015523
0.501 0.495643 0.015515
0.502 0.495440 0.015506
0.503 0.495236 0.015496
0.504 0.495035 0.015487
0.505 0.494832 0.015478
0.506 0.494629 0.015469
0.507 0.494454 0.015467
0.508 0.494257 0.015458
0.509 0.494060 0.015449
0.510 0.493864 0.015440
0.511 0.493667 0.015431
0.512 0.493470 0.015422
0.513 0.493270 0.015413
0.514 0.493073 0.015404
0.515 0.492878 0.015395
0.516 0.492686 0.015386
0.517 0.492492 0.015377
0.518 0.492298 0.015368
0.519 0.492104 0.015359
0.520 0.491909 0.015350
0.521 0.491715 0.015341
0.522 0.491523 0.015332
0.523 0.491332 0.015323
0.524 0.491142 0.015314
0.525 0.490966 0.015309
0.526 0.490775 0.015300
0.527 0.490584 0.015291
0.528 0.490395 0.015282
0.529 0.490205 0.015274
0.530 0.490050 0.015279
0.531 0.489826 0.015255
0.532 0.489639 0.015247
0.533 0.489453 0.015238
0.534 0.489265 0.015229
0.535 0.489078 0.015220
0.536 0.488893 0.015211
0.537 0.488706 0.015202
0.538 0.488521 0.015193
0.539 0.488336 0.015184
0.540 0.488015 0.014941
0.541 0.487966 0.015166
0.542 0.487779 0.015156
0.543 0.487673 0.015153
0.544 0.487406 0.015138
0.545 0.487224 0.015129
0.546 0.487042 0.015120
0.547 0.486861 0.015111
0.548 0.486679 0.015102
0.549 0.486504 0.015095
0.550 0.486319 0.015085
0.551 0.486172 0.015081
0.552 0.485957 0.015067
0.553 0.485779 0.015058
0.554 0.485598 0.015049
0.555 0.485442 0.015045
0.556 0.485262 0.015035
0.557 0.485082 0.015026
0.558 0.484901 0.015017
0.559 0.484721 0.015008
0.560 0.484546 0.014999
0.561 0.484396 0.014995
0.562 0.484223 0.014986
0.563 0.484049 0.014978
0.564 0.484136 0.014982
0.565 0.483701 0.014960
0.566 0.483524 0.014951
0.567 0.483348 0.014942
0.568 0.483175 0.014933
0.569 0.483006 0.014924
0.570 0.482836 0.014916
0.571 0.482664 0.014907
0.572 0.482490 0.014898
0.573 0.482339 0.014890
0.574 0.482147 0.014880
0.575 0.481978 0.014872
0.576 0.481809 0.014863
0.577 0.481641 0.014854
0.578 0.481470 0.014845
0.579 0.481337 0.014840
0.580 0.481126 0.014827
0.581 0.480955 0.014818
0.582 0.480788 0.014805
0.583 0.480619 0.014800
0.584 0.480450 0.014791
0.585 0.480282 0.014782
0.586 0.480110 0.014772
0.587 0.479939 0.014763
0.588 0.479770 0.014754
0.589 0.479602 0.014744
0.590 0.479435 0.014735
0.591 0.479266 0.014726
0.592 0.479098 0.014717
0.593 0.478930 0.014708
0.594 0.478759 0.014698
0.595 0.478620 0.014694
0.596 0.478456 0.014685
0.597 0.478293 0.014676
0.598 0.478164 0.014671
0.599 0.477965 0.014657
0.600 0.478133 0.014684
0.601 0.477653 0.014641
0.602 0.477488 0.014632
0.603 0.477368 0.014626
0.604 0.477162 0.014614
0.605 0.476997 0.014604
0.606 0.476867 0.014600
0.607 0.476707 0.014591
0.608 0.476549 0.014583
0.609 0.476424 0.014573
0.610 0.476232 0.014565
0.611 0.476081 0.014556
0.612 0.475906 0.014546
0.613 0.475743 0.014537
0.614 0.475581 0.014527
0.615 0.475423 0.014518
0.616 0.475327 0.014508
0.617 0.475106 0.014500
0.618 0.475616 0.014366
0.619 0.474797 0.014482
0.620 0.474669 0.014471
0.621 0.474469 0.014463
0.622 0.474430 0.014469
0.623 0.474230 0.014457
0.624 0.474077 0.014447
0.625 0.474047 0.014453
0.626 0.473773 0.014430
0.627 0.473656 0.014425
0.628 0.473458 0.014416
0.629 0.473313 0.014403
0.630 0.473158 0.014394
0.631 0.473012 0.014389
0.632 0.472853 0.014376
0.633 0.472706 0.014368
0.634 0.472558 0.014359
0.635 0.472407 0.014350
0.636 0.472252 0.014341
0.637 0.472093 0.014331
0.638 0.471941 0.014322
0.639 0.471798 0.014313
0.641 0.471655 0.014303
0.642 0.471513 0.014294
0.643 0.471356 0.014287
0.644 0.471232 0.014283
0.645 0.471093 0.014275
0.646 0.470933 0.014265
0.647 0.470800 0.014257
0.648 0.470634 0.014247
0.649 0.470485 0.014238
0.650 0.470405 0.014240
0.651 0.470237 0.014228
0.652 0.470090 0.014218
0.653 0.469949 0.014210
0.654 0.469802 0.014201
0.655 0.469655 0.014192
0.656 0.469510 0.014183
0.657 0.469366 0.014174
0.658 0.469225 0.014166
0.659 0.469081 0.014158
0.660 0.468937 0.014148
0.661 0.468791 0.014139
0.662 0.468647 0.014130
0.663 0.468524 0.014122
0.664 0.468358 0.014111
0.665 0.468220 0.014103
0.666 0.468076 0.014094
0.667 0.467928 0.014084
0.668 0.467792 0.014076
0.669 0.467649 0.014066
0.670 0.467856 0.014087
0.671 0.467361 0.014048
0.672 0.467220 0.014039
0.673 0.467081 0.014030
0.674 0.466936 0.014021
0.675 0.466802 0.014013
0.676 0.466655 0.014002
0.677 0.466510 0.013993
0.678 0.466368 0.013984
0.679 0.466226 0.013974
0.680 0.466084 0.013965
0.681 0.465953 0.013956
0.682 0.465795 0.013946
0.683 0.465651 0.013936
0.684 0.465534 0.013927
0.685 0.465362 0.013916
0.686 0.465274 0.013917
0.687 0.465148 0.013911
0.688 0.465172 0.013923
0.689 0.464854 0.013888
0.690 0.465017 0.013907
0.691 0.464809 0.013904
0.692 0.464436 0.013863
0.693 0.464321 0.013856
0.694 0.464177 0.013846
0.695 0.464041 0.013837
0.696 0.463906 0.013828
0.697 0.463758 0.013817
0.698 0.463612 0.013807
0.699 0.463483 0.013799
0.700 0.463344 0.013789
0.701 0.463204 0.013779
0.702 0.463144 0.013785
0.703 0.463010 0.013776
0.704 0.462876 0.013767
0.705 0.462740 0.013758
0.706 0.462660 0.013758
0.707 0.462531 0.013750
0.708 0.462397 0.013741
0.709 0.462264 0.013732
0.710 0.462133 0.013723
0.711 0.462002 0.013714
0.712 0.461871 0.013705
0.713 0.461738 0.013696
0.714 0.461606 0.013687
0.715 0.461475 0.013678
0.716 0.461343 0.013669
0.717 0.461209 0.013659
0.718 0.461074 0.013650
0.719 0.460956 0.013642
0.720 0.460824 0.013633
0.721 0.460745 0.013634
0.722 0.460616 0.013625
0.723 0.460479 0.013615
0.724 0.460358 0.013607
0.725 0.460224 0.013598
0.726 0.460198 0.013601
0.727 0.459965 0.013580
0.728 0.459835 0.013570
0.729 0.459713 0.013565
0.730 0.459595 0.013554
0.731 0.459576 0.013557
0.732 0.459391 0.013547
0.733 0.459260 0.013538
0.734 0.459129 0.013528
0.735 0.459003 0.013519
0.736 0.458842 0.013515
0.737 0.458760 0.013503
0.738 0.458630 0.013493
0.739 0.458524 0.013484
0.740 0.458377 0.013475
0.741 0.458249 0.013465
0.742 0.458122 0.013457
0.743 0.457997 0.013448
0.744 0.457876 0.013439
0.745 0.457753 0.013430
0.746 0.457696 0.013433
0.747 0.457565 0.013424
0.748 0.457440 0.013415
0.749 0.457312 0.013406
0.750 0.457187 0.013397
0.751 0.457065 0.013388
0.752 0.456935 0.013379
0.753 0.456820 0.013371
0.754 0.456716 0.013365
0.755 0.456580 0.013353
0.756 0.456428 0.013345
0.757 0.456327 0.013335
0.758 0.456201 0.013325
0.759 0.456083 0.013318
0.760 0.455949 0.013307
0.761 0.455836 0.013298
0.762 0.455714 0.013290
0.763 0.455593 0.013281
0.764 0.455465 0.013271
0.765 0.455299 0.013265
0.766 0.455275 0.013264
0.767 0.455155 0.013255
0.768 0.455040 0.013247
0.769 0.454921 0.013238
0.770 0.454803 0.013229
0.771 0.454683 0.013221
0.772 0.454556 0.013211
0.773 0.454435 0.013201
0.774 0.454308 0.013192
0.775 0.454186 0.013182
0.776 0.454065 0.013173
0.777 0.453951 0.013165
0.778 0.453830 0.013155
0.779 0.453781 0.013159
0.780 0.453656 0.013150
0.781 0.453531 0.013140
0.782 0.453397 0.013129
0.783 0.453348 0.013134
0.784 0.453232 0.013125
0.785 0.453119 0.013116
0.786 0.453013 0.013109
0.787 0.452899 0.013100
0.788 0.452780 0.013091
0.789 0.452659 0.013081
0.790 0.452537 0.013072
0.791 0.452424 0.013063
0.792 0.452464 0.013069
0.793 0.452192 0.013045
0.794 0.452076 0.013036
0.795 0.451963 0.013027
0.796 0.451840 0.013017
0.797 0.451721 0.013008
0.798 0.451603 0.012999
0.799 0.451489 0.012989
0.800 0.451373 0.012980
0.801 0.451252 0.012971
0.802 0.451164 0.012967
0.803 0.451048 0.012958
0.804 0.450929 0.012948
0.805 0.450816 0.012939
0.806 0.450767 0.012943
0.807 0.450527 0.012925
0.808 0.450532 0.012924
0.809 0.450420 0.012915
0.810 0.450287 0.012905
0.811 0.450184 0.012897
0.812 0.450083 0.012888
0.813 0.449968 0.012879
0.814 0.449847 0.012868
0.815 0.449733 0.012859
0.816 0.449612 0.012849
0.817 0.449477 0.012839
0.818 0.449381 0.012830
0.819 0.449264 0.012820
0.820 0.449301 0.012838
0.821 0.448698 0.012831
0.822 0.449078 0.012820
0.823 0.448962 0.012811
0.824 0.448763 0.012792
0.825 0.448732 0.012792
0.826 0.448628 0.012783
0.827 0.448519 0.012774
0.828 0.448367 0.012760
0.829 0.448303 0.012757
0.830 0.448190 0.012747
0.831 0.448103 0.012740
0.832 0.447958 0.012728
0.833 0.447885 0.012726
0.834 0.447761 0.012715
0.835 0.447663 0.012707
0.836 0.447546 0.012698
0.837 0.447431 0.012687
0.838 0.447334 0.012681
0.839 0.447254 0.012670
0.840 0.447100 0.012661
0.841 0.447000 0.012652
0.842 0.447030 0.012668
0.843 0.446826 0.012658
0.844 0.446823 0.012650
0.845 0.446718 0.012642
0.846 0.446616 0.012633
0.847 0.446515 0.012625
0.848 0.446393 0.012614
0.849 0.446273 0.012603
0.850 0.446190 0.012597
0.851 0.446084 0.012588
0.852 0.445981 0.012580
0.853 0.445881 0.012571
0.854 0.445758 0.012560
0.855 0.445640 0.012552
0.856 0.445562 0.012544
0.857 0.445368 0.012524
0.858 0.445344 0.012525
0.859 0.445062 0.012518
0.860 0.445136 0.012508
0.861 0.445031 0.012499
0.862 0.444924 0.012489
0.863 0.444821 0.012481
0.864 0.444713 0.012471
0.865 0.444598 0.012461
0.866 0.444499 0.012452
0.867 0.444380 0.012442
0.868 0.444351 0.012446
0.869 0.444222 0.012433
0.870 0.444145 0.012428
0.871 0.444020 0.012421
0.872 0.443872 0.012423
0.873 0.443867 0.012408
0.874 0.442548 0.012365
0.875 0.443699 0.012395
0.876 0.443601 0.012386
0.877 0.443503 0.012378
0.878 0.443395 0.012368
0.879 0.443289 0.012359
0.880 0.443185 0.012349
0.881 0.443088 0.012341
0.882 0.442977 0.012331
0.883 0.442882 0.012323
0.884 0.442784 0.012314
0.885 0.442686 0.012305
0.886 0.442573 0.012295
0.887 0.442460 0.012285
0.888 0.442354 0.012275
0.889 0.442250 0.012266
0.890 0.442128 0.012255
0.891 0.442081 0.012248
0.892 0.441948 0.012239
0.893 0.441858 0.012228
0.894 0.441737 0.012220
0.895 0.441622 0.012209
0.896 0.441507 0.012199
0.897 0.439835 0.012070
0.898 0.441299 0.012180
0.899 0.441197 0.012171
0.900 0.441094 0.012161
0.901 0.440698 0.012148
0.902 0.440923 0.012148
0.903 0.440791 0.012135
0.904 0.440671 0.012124
0.905 0.440561 0.012114
0.906 0.440623 0.012130
0.907 0.440522 0.012120
0.908 0.440430 0.012112
0.909 0.440338 0.012103
0.910 0.440319 0.012107
0.911 0.440198 0.012095
0.912 0.440098 0.012086
0.913 0.439994 0.012077
0.914 0.439890 0.012067
0.915 0.439792 0.012058
0.916 0.439702 0.012049
0.917 0.438880 0.011996
0.918 0.439593 0.012043
0.919 0.439495 0.012034
0.920 0.439393 0.012024
0.921 0.439280 0.012014
0.922 0.438955 0.012018
0.923 0.439175 0.012008
0.924 0.439079 0.012000
0.925 0.438964 0.011991
0.926 0.438910 0.011983
0.927 0.438812 0.011974
0.928 0.438689 0.011965
0.929 0.438599 0.011954
0.930 0.438498 0.011945
0.931 0.438391 0.011935
0.932 0.438304 0.011926
0.933 0.438214 0.011918
0.934 0.438125 0.011910
0.935 0.438029 0.011900
0.936 0.437930 0.011890
0.937 0.437847 0.011882
0.938 0.437813 0.011883
0.939 0.437704 0.011873
0.940 0.437608 0.011863
0.941 0.437500 0.011852
0.942 0.437438 0.011847
0.943 0.437341 0.011837
0.944 0.435118 0.011683
0.945 0.437128 0.011819
0.946 0.437077 0.011812
0.947 0.436964 0.011801
0.948 0.436859 0.011791
0.949 0.436755 0.011780
0.950 0.436657 0.011770
0.951 0.436585 0.011764
0.952 0.436495 0.011755
0.953 0.436406 0.011746
0.954 0.436395 0.011748
0.955 0.436291 0.011738
0.956 0.436185 0.011727
0.957 0.436085 0.011718
0.958 0.435993 0.011708
0.959 0.435867 0.011695
0.960 0.435818 0.011691
0.961 0.435725 0.011681
0.962 0.435632 0.011672
0.963 0.435386 0.011663
0.964 0.435431 0.011652
0.965 0.435328 0.011642
0.966 0.435295 0.011643
0.967 0.435232 0.011636
0.968 0.435146 0.011627
0.969 0.435053 0.011618
0.970 0.434953 0.011607
0.971 0.434859 0.011598
0.972 0.434760 0.011588
0.973 0.434665 0.011579
0.974 0.434614 0.011575
0.975 0.434523 0.011566
0.976 0.434434 0.011557
0.977 0.434343 0.011547
0.978 0.434245 0.011538
0.979 0.434145 0.011528
0.980 0.434050 0.011518
0.981 0.433956 0.011509
0.982 0.433946 0.011510
0.983 0.433855 0.011501
0.984 0.433761 0.011491
0.985 0.433668 0.011482
0.986 0.433576 0.011473
0.987 0.433487 0.011463
0.988 0.433389 0.011454
0.989 0.433297 0.011447
0.990 0.433194 0.011436
0.991 0.433103 0.011427
0.992 0.433009 0.011418
0.993 0.432897 0.011407
0.994 0.432815 0.011398
0.995 0.432713 0.011389
0.996 0.432629 0.011382
0.997 0.432537 0.011372
0.998 0.432405 0.011361
0.999 0.432335 0.011352
1.000 0.432234 0.011342
1.001 0.432131 0.011332
1.002 0.432163 0.011339
1.003 0.432070 0.011330
1.004 0.431977 0.011320
1.005 0.432069 0.011332
1.006 0.431955 0.011322
1.007 0.431894 0.011316
1.008 0.431801 0.011306
1.009 0.431705 0.011297
1.010 0.431627 0.011289
1.011 0.431542 0.011280
1.012 0.431449 0.011270
1.013 0.431356 0.011261
1.014 0.431267 0.011252
1.015 0.431175 0.011242
1.016 0.431091 0.011234
1.017 0.430615 0.011181
1.018 0.430979 0.011225
1.019 0.430933 0.011219
1.020 0.430846 0.011211
1.021 0.430752 0.011201
1.022 0.430661 0.011192
1.023 0.430532 0.011181
1.024 0.430449 0.011170
1.025 0.430392 0.011164
1.026 0.430306 0.011156
1.027 0.430226 0.011147
1.028 0.430132 0.011137
1.029 0.430050 0.011131
1.030 0.429943 0.011121
1.031 0.429858 0.011112
1.032 0.429773 0.011103
1.033 0.429671 0.011093
1.034 0.429589 0.011084
1.035 0.429494 0.011075
1.036 0.429490 0.011076
1.037 0.429399 0.011067
1.038 0.429326 0.011059
1.039 0.429230 0.011050
1.040 0.429125 0.011042
1.041 0.429063 0.011032
1.042 0.428974 0.011023
1.043 0.428977 0.011025
1.044 0.428861 0.011016
1.045 0.428791 0.011006
1.046 0.428700 0.010996
1.047 0.428705 0.010997
1.048 0.428624 0.010989
1.049 0.427876 0.010900
1.050 0.428466 0.010972
1.051 0.428361 0.010962
1.052 0.428299 0.010954
1.053 0.428191 0.010941
1.054 0.428113 0.010934
1.055 0.428029 0.010923
1.056 0.427943 0.010913
1.057 0.427851 0.010904
1.058 0.427761 0.010900
1.059 0.427583 0.010890
1.060 0.427600 0.010882
1.061 0.427515 0.010873
1.062 0.427615 0.010883
1.063 0.427532 0.010876
1.064 0.427447 0.010867
1.065 0.427371 0.010858
1.066 0.427292 0.010850
1.067 0.427212 0.010841
1.068 0.427136 0.010833
1.069 0.427051 0.010824
1.070 0.426962 0.010814
1.071 0.426875 0.010805
1.072 0.426790 0.010796
1.073 0.426702 0.010787
1.074 0.426131 0.010700
1.075 0.426546 0.010770
1.076 0.426469 0.010762
1.077 0.426384 0.010753
1.078 0.426422 0.010765
1.079 0.426172 0.010733
1.080 0.426110 0.010725
1.081 0.426018 0.010716
1.082 0.425932 0.010706
1.083 0.425838 0.010697
1.084 0.425763 0.010689
1.085 0.425678 0.010679
1.086 0.425597 0.010671
1.087 0.425520 0.010664
1.088 0.425434 0.010655
1.089 0.425330 0.010646
1.090 0.425219 0.010637
1.091 0.425284 0.010640
1.092 0.425139 0.010626
1.093 0.425049 0.010617
1.094 0.425049 0.010616
1.095 0.425001 0.010609
1.096 0.424912 0.010603
1.097 0.424835 0.010595
1.098 0.424735 0.010589
1.099 0.424608 0.010582
1.100 0.424552 0.010573
1.101 0.424453 0.010564


==> anc/Fig7/flow_diagram.tex <==
\documentclass[tikz,border=10pt]{standalone}

\usepackage{amsmath}
\usepackage{physics}
\usepackage{tikz}
\usetikzlibrary{
  arrows.meta,
  positioning,
  calc
}
\usepackage{graphicx} % add this in the preamble
\usepackage{varwidth}

\definecolor{coldblue}{RGB}{200,220,240}
\definecolor{hotred}{RGB}{240,200,200}
\definecolor{calibgray}{RGB}{220,220,220}
\definecolor{annotgreen}{RGB}{160,200,170}
\definecolor{annotgreenline}{RGB}{70,120,90}
\definecolor{annotorange}{RGB}{240,210,170}
\definecolor{annotorangeline}{RGB}{190,130,70}

% --- TikZ styles ---
\tikzset{
  box/.style={
    rectangle,
    rounded corners,
    draw=black,
    thick,
    align=left,
    inner xsep=8pt,
    inner ysep=6pt
  },
  cold/.style={
    box,
    fill=coldblue
  },
  hot/.style={
    box,
    fill=hotred
  },
  calib/.style={
    box,
    fill=calibgray
  },
  arrow/.style={
    ->,
    thick
  },
  annot/.style={
  rectangle,
  rounded corners,
  draw=annotgreenline,
  fill=annotgreen,
  dashed,
  font=\small,
  inner xsep=6pt,
  inner ysep=4pt,
  align=center
  },
  annotarrow/.style={
  ->,
  thick,
  dashed,
  color=annotgreenline
  },
  annot1/.style={
  rectangle,
  rounded corners,
  draw=annotorangeline,
  fill=annotorange,
  dashed,
  font=\small,
  inner xsep=6pt,
  inner ysep=4pt,
  align=center
  },
  annotarrow1/.style={
  ->,
  thick,
  dashed,
  color=annotorangeline
  }
}

\begin{document}

\begin{tikzpicture}[node distance=2.2cm]

% --- DIS ---
\node[cold] (dis) {
  \textbf{$\gamma^\ast+p$ Bayesian DIS fit (HERA)}\\
  Observable: $\sigma_r(x,y,Q^2)$ [Eq.~(17)]\\
  Fit parameters: $Q_{s,0},\,\lambda$ [Eq.~(6)]\\
  Fixed: $\delta=1,\;\sigma_Q=0.5$
};

% --- pp / pA ---
\node[cold, right=1.0cm of dis] (pp) {
  \textbf{$p+p$ and $p+\mathrm{Pb}$ fit (ALICE)}\\
  Observable: $\langle dE_\perp/dy \rangle$ [Eq.~(22)]\\
  Fit parameter: $K$ [Eq.~(19)]
};

% --- Estimator ---
\node[hot, right=1.0cmof pp] (entropy) {
  \textbf{Replace full evolution}\\
  Multiplicity estimator [Eq.~(25)]
};

% --- eta/s fit ---
\node[hot, right=of entropy] (etas) {
  \textbf{$\mathrm{Pb}+\mathrm{Pb}$ fit (ALICE)}\\
  Observable: ${\rm d} N_{\rm ch}/{\rm d}\eta$ (0--2.5\%)\\
  Fit parameter: $\eta/s$ [Eq.~(28)]
};

% --- Calibration (centered between entropy and etas) ---
\node[calib] (calib) at ($(entropy)!0!(etas) + (0,-3.6)$) {
  \textbf{Estimator calibration}\\
  KøMPøST + MUSIC + iSS + SMASH\\
  Calibration factor $C(\eta/s)$ [Eq.~(26)]\\
  Parametrization: Eq.~(27)\\
  Calibrate for $\tau_{\rm hydro}\in\{0.4,0.6,0.8,1.0\}\,\mathrm{fm}$\\ and 8 $\eta/s$ values in the range $[0.16,0.72]$
};

% --- Arrows ---
\draw[arrow] (dis) -- (pp);
\draw[arrow] (pp) -- (entropy);
\draw[arrow] (entropy) -- (etas);

\draw[arrow] (calib.north) -- (entropy.south);


% --- DIS arrow annotation ---
\coordinate (disppmid) at ($(dis.east)!0.5!(pp.west)$);
\node[annot, below=1.3cm of disppmid] (annot1) {
  MAP + 10 posterior samples
};
\draw[annotarrow] (annot1.north) -- (disppmid);

% --- Small system arrow annotation ---
\coordinate (disppmid1) at ($(pp.east)!0.5!(entropy.west)$);
\node[annot, below=1.3cm of disppmid1] (annot2) {
  $\langle K\rangle$ + 4 Gaussian samples
};
\draw[annotarrow] (annot2.north) -- (disppmid1);

% --- Nevents annotation ---
\coordinate (disppmid2) at ($(calib.north)!0.5!(entropy.south)$);
\node[annot1, right=0.5cm of disppmid2] (annot1) {
  320 full evolutions for each parameter set\\
  $\langle K\rangle$ + 4 Gaussian samples
};
\draw[annotarrow1] (annot1.west) -- (disppmid2);

% --- N configurations annotation ---
\coordinate (disppmid3) at ($(entropy.east)!0.5!(etas.west)$);
\node[annot1, above=1.05cm of disppmid3] (annot2) {
  $2^{16}$ initial-state configurations
};
\draw[annotarrow1] (annot2.south) -- (disppmid3);


% --- Above DIS node ---
\node[above=13mm of dis] (dis_fig) {
  \includegraphics[width=3cm]{DIS.pdf}
};
\node[above=1mm of dis_fig] {\Large\textbf{$\gamma^\ast+p$}};

% --- Above pp/pPb node ---
\node[above=2mm of pp] (pp_fig) {%
  \begin{varwidth}{3cm} % optional, ensures node width
    \includegraphics[width=1.5cm]{pp_collision.pdf}\\[4mm]  % smaller pp figure
    \includegraphics[width=3cm]{pPb_collision.pdf}          % larger pPb figure
  \end{varwidth}
};
\node[above=1mm of pp_fig] {\Large\textbf{$p+p$ / $p+\mathrm{Pb}$}};

% --- Above Pb node ---
\node[above=20mm of disppmid3] (Pb_fig) {
  \includegraphics[width=4.5cm]{Pb_collision.pdf}
};
\node[above=1mm of Pb_fig] {\Large\textbf{$\mathrm{Pb}+\mathrm{Pb}$}};


\end{tikzpicture}

\end{document}


==> anc/Fig8/README.md <==
# Final $\eta/s$ result

We only provide the boundaries for our own result in Fig.7. The boundaries of the box are given in `eta_s_boundaries.txt`.


==> anc/Fig8/eta_s_boundaries.txt <==
T_min = 0.439 GeV
T_max = 0.588 GeV
eta/s_min = 0.260
eta/s_max = 0.360


==> anc/Fig9/README.md <==
# Energy analytical vs. numerical

The dataset in this directory is able to reproduce Fig.9.
The file contains the columns $\sigma_0 T_A$, $\sigma_0 T_B$, numerical integral, analytical solution with approximation.

